Estimation of Soiling Losses in Unlabeled PV Data

We provide a methodology for estimating the losses due to soiling for photovoltaic (PV) systems. We focus this work on estimating the losses from historical power production data that are unlabeled, i.e. power measurements with time stamps, but no other information such as site configuration or meteorological data. We present a validation of this approach on a small fleet of typical rooftop PV systems. The proposed method differs from prior work in that the construction of a performance index is not required to analyze soiling loss. This approach is appropriate for analyzing the soiling losses in field production data from fleets of distributed rooftop systems and is highly automatic, allowing for scaling to large fleets of heterogeneous PV systems.

==> figs/.ipynb_checkpoints/soiling_figure_generation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from model_soiling import generate_my_soiling_signals\n",
    "\n",
    "import pandas as pd\n",
    "import cvxpy as cvx\n",
    "from glob import glob\n",
    "from time import time\n",
    "from pathlib import Path\n",
    "\n",
    "from solardatatools import DataHandler\n",
    "from solardatatools.algorithms import soiling_seperation\n",
    "from solardatatools.utilities import progress"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "SAVE = False\n",
    "\n",
    "SAVE = True\n",
    "\n",
    "if SAVE:\n",
    "    import matplotlib\n",
    "    sns.set_context('paper')\n",
    "    matplotlib.rcParams['axes.unicode_minus'] = False\n",
    "    matplotlib.use(\"pgf\")\n",
    "    matplotlib.rcParams.update({\n",
    "        \"pgf.texsystem\": \"pdflatex\",\n",
    "        'font.family': 'serif',\n",
    "        'text.usetex': True,\n",
    "        'pgf.rcfonts': False,\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "dfs, names = generate_my_soiling_signals()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['normal',\n",
       " 'M Soil, H season',\n",
       " 'M Soil, H noise',\n",
       " 'Seasonal cleaning',\n",
       " 'L/M Soil (.0005)',\n",
       " 'Low Soil (.0001)']"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "names"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Synthetic data example 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = dfs[0]\n",
    "data.plot(y='daily_norm')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "that took 19.9 seconds\n"
     ]
    }
   ],
   "source": [
    "soiling_signal = data['daily_norm'].values\n",
    "\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 3, \n",
    "    'w1': 0.5, \n",
    "    'w2': 8e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3\n",
    "}\n",
    "ti = time()\n",
    "s1d, s2d, s3d, srd = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")\n",
    "tf = time()\n",
    "print('that took {:.1f} seconds'.format(tf - ti))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=3, sharex=True, figsize=(12, 10))\n",
    "ax[0].plot(s2d - 1, linewidth=1, label='estimated')\n",
    "ax[0].plot((data.seasonality.values)-1, linewidth=1, label='true')\n",
    "ax[1].plot(s1d + 1, linewidth=1, label='estimated')\n",
    "ax[1].plot((data.soiling.values), linewidth=1, label='true')\n",
    "ax[2].plot(s3d, linewidth=1, label='estimated')\n",
    "ax[2].plot((data.degradation.values)-1, linewidth=1, label='true')\n",
    "for i in range(3):\n",
    "    ax[i].legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Synthetic data example 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = dfs[1]\n",
    "data.plot(y='daily_norm')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "that took 61.0 seconds\n"
     ]
    }
   ],
   "source": [
    "soiling_signal = data['daily_norm'].values\n",
    "\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 3, \n",
    "    'w1': 0.5, \n",
    "    'w2': 8e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3\n",
    "}\n",
    "ti = time()\n",
    "s1d, s2d, s3d, srd = soiling_seperation_v2(\n",
    "    soiling_signal, **config\n",
    ")\n",
    "tf = time()\n",
    "print('that took {:.1f} seconds'.format(tf - ti))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=3, sharex=True, figsize=(12, 10))\n",
    "ax[0].plot(s2d-1, linewidth=1, label='estimated')\n",
    "ax[0].plot((data.seasonality.values)-1, linewidth=1, label='true')\n",
    "ax[1].plot(s1d+1, linewidth=1, label='estimated')\n",
    "ax[1].plot((data.soiling.values), linewidth=1, label='true')\n",
    "ax[2].plot(s3d, linewidth=1, label='estimated')\n",
    "ax[2].plot((data.degradation.values)-1, linewidth=1, label='true')\n",
    "for i in range(3):\n",
    "    ax[i].legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Soiling test data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total time: 9.26 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              1.43s\n",
      "Cleaning                   0.12s\n",
      "Filtering/Summarizing      7.71s\n",
      "    Data quality           0.15s\n",
      "    Clear day detect       0.14s\n",
      "    Clipping detect        6.85s\n",
      "    Capacity change detect 0.56s\n",
      "\n",
      "total time: 9.91 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              2.40s\n",
      "Cleaning                   0.12s\n",
      "Filtering/Summarizing      7.39s\n",
      "    Data quality           0.15s\n",
      "    Clear day detect       0.14s\n",
      "    Clipping detect        6.54s\n",
      "    Capacity change detect 0.56s\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n"
     ]
    }
   ],
   "source": [
    "fn = 'total_data/unified_data.csv'\n",
    "if not Path(fn).is_file():\n",
    "    files = glob('total_data/total_p*.csv')\n",
    "    files.sort()\n",
    "    total_dfs = [pd.read_csv(f, index_col=0, parse_dates=[0]) for f in files]\n",
    "    df = pd.concat(total_dfs)\n",
    "    df.to_csv(fn)\n",
    "else:\n",
    "    df = pd.read_csv(fn, index_col=0, parse_dates=True)\n",
    "\n",
    "dh1 = DataHandler(df, aggregate='5min')\n",
    "dh2 = DataHandler(df, aggregate='5min')\n",
    "\n",
    "dh1.run_pipeline(power_col=df.columns[1], fix_shifts=False, correct_tz=False)\n",
    "dh2.run_pipeline(power_col=df.columns[2], fix_shifts=False, correct_tz=False)\n",
    "\n",
    "e1 = np.sum(dh1.filled_data_matrix, axis=0)\n",
    "e2 = np.sum(dh2.filled_data_matrix, axis=0)\n",
    "soiling_PI = e1/e2\n",
    "soiling_PI[soiling_PI > 1.5] = np.nan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(soiling_PI);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling_signal = soiling_PI\n",
    "\n",
    "config = {\n",
    "    'degradation_term': False, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 5, \n",
    "    'w1': 0.5, \n",
    "    'w2': 1e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3,\n",
    "}\n",
    "# config['soiling_max'] = np.nanquantile(soiling_PI, .98)\n",
    "\n",
    "s1d, s2d, s3d, srd = soiling_seperation_v2(\n",
    "    soiling_signal, **config\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 6))\n",
    "xs = dh1.day_index\n",
    "plt.plot(xs, soiling_PI, label='measured soiling ratio')\n",
    "plt.plot(xs, s1d+np.nanquantile(soiling_PI, .98), label='detected soiling trend')\n",
    "plt.ylabel('Performance Index')\n",
    "plt.title('Measured Soiling Ratio and Estimated Soiling Trend')\n",
    "shift = np.nanquantile(soiling_PI, .98)\n",
    "plt.axhline(shift, ls='--', color='red')\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling_signal = e1 / np.nanquantile(e1, .95)\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 5, \n",
    "    'w1': 1.5, \n",
    "    'w2': 2e-2,\n",
    "    'w3': 1e-1,\n",
    "    'w4': 5e2\n",
    "}\n",
    "\n",
    "s1e, s2e, s3e, sre = soiling_seperation_v2(\n",
    "    soiling_signal, **config\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 6))\n",
    "xs = dh1.day_index\n",
    "plt.plot(xs, soiling_signal, label='measured soiling ratio')\n",
    "plt.plot(xs, s2e, label='detected seasonal trend')\n",
    "plt.plot(xs, s1e + s2e + s3e, label='denoised trend')\n",
    "plt.plot(xs, s3e + 1, label='deg trend')\n",
    "plt.ylabel('Performance Index')\n",
    "plt.title('Measured Soiling Ratio and Estimated Soiling Trend')\n",
    "plt.axhline(1, ls='--', color='red')\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x136a03dd0>"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(s1d, label='PI derived')\n",
    "plt.plot(s1e, label='energy derived')\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparison of degradation term estimate to SCSF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------\n",
      "SCSF Problem Setup\n",
      "----------------------\n",
      "Matrix Size: 288 x 640 = 184320 power measurements\n",
      "Sparsity: 69.99%\n",
      "55313 non-zero measurements under clear conditions\n",
      "Model size: 288 x 6 + 6 x 640 = 5568 parameters\n",
      "\n",
      "\n",
      "----------------------\n",
      "Algorithm Iterations\n",
      "----------------------\n",
      "Starting at Objective: 9.688e+07, f1: 5.206e+05, f2: 2.580e+02, f3: 7.976e+07, f4: 1.660e+07\n",
      "    Minimizing left matrix\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/cvxpy/reductions/solvers/solving_chain.py:164: UserWarning: You are solving a parameterized problem that is not DPP. Because the problem is not DPP, subsequent solves will not be faster than the first one. For more information, see the documentation on Discplined Parametrized Programming, at\n",
      "\thttps://www.cvxpy.org/tutorial/advanced/index.html#disciplined-parametrized-programming\n",
      "  warnings.warn(dpp_error_msg)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "    Minimizing right matrix\n",
      "1 - Objective: 7.524e+05, f1: 6.877e+05, f2: 2.272e+02, f3: 6.446e+04, f4: 2.561e-06\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "2 - Objective: 7.081e+05, f1: 6.425e+05, f2: 4.416e+02, f3: 6.512e+04, f4: 1.301e-07\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "3 - Objective: 7.052e+05, f1: 6.399e+05, f2: 4.464e+02, f3: 6.485e+04, f4: 1.689e-07\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "4 - Objective: 7.046e+05, f1: 6.394e+05, f2: 4.665e+02, f3: 6.467e+04, f4: 2.268e-06\n",
      "Caution: residuals increased\n",
      "Minimization complete in 1.41 minutes\n"
     ]
    }
   ],
   "source": [
    "dh1.fit_statistical_clear_sky_model()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x12e3bf5d0>]"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(s3e)\n",
    "plt.plot(dh1.scsf.beta_value * np.linspace(0, len(s3e) / 365, len(s3e)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figs/model_soiling.py <==
'''
simulate_PV_time_series: Model for generating PV soiling time series described in Deceglie et. al. 
    "Numerical Validation of an Algorithm for Combined Soiling and Degradation Analysis of Photovoltaic
    Systems", Proceedings of the 2019 IEEE PVSC. 
simulate_PV_time_series_gaussian_soiling: Model for generating PV soiling time series with soiling 
    rates that vary from day to day according to a Gaussian distribution (Åsmund)
generate_my_soiling_signals: A function that generates 6 different time series based on the previous 
    two functions. This was used to generate the datasets used in 
    A. Skomedal, M. G. Deceglie, 2020, "Combined Estimation of Degradation and Soiling Losses in PV 
    Systems" 
Authors: Michael Deceglie and Åsmund Skomedal (Sep 2019)
'''

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt


def simulate_PV_time_series(first_date, last_date, freq='1D', degradation_rate=-0.005, 
                            noise_scale=.01, seasonality_scale=.01, nr_of_cleaning_events=120,
                            soiling_rate_low=0.0001, soiling_rate_high=0.003, 
                            smooth_rates=False, random_seed=False):
    
    if random_seed: # Have seed for repeatability
        if not type(np.random.seed) == int:
            np.random.seed(int(random_seed))
    
    # Initialize time series and data frame
    times = pd.date_range(first_date, last_date, freq=freq)
    df = pd.DataFrame(index=times, columns=['day', 'noise', 'seasonality', 'degradation', 'soiling',
                                            'cleaning_events'])
    n = len(times)
    
    df['day'] = range(n)
    df['noise'] = np.random.normal(1.0, scale=noise_scale, size=n)
    df['seasonality'] = seasonality_scale * np.sin(df['day'] / 365.25 * 2 * np.pi) + 1
    df['degradation'] = 1 + degradation_rate / 365.25 * df['day']
    
    # simulate soiling
    cleaning_events = np.random.choice(df['day'], nr_of_cleaning_events, replace='False')
    cleaning_events = np.sort(cleaning_events)
    
    x = np.full(n, 1)
    intervals = np.split(x, cleaning_events)
    soiling_rate = []
    for interval in intervals:
        rate = np.random.uniform(low=soiling_rate_low, high=soiling_rate_high, size=1) * np.ones(len(interval))
        soiling_rate.append(rate)
    df['soiling_rate'] = np.concatenate(soiling_rate)
    if smooth_rates: 
        df.soiling_rate = df.soiling_rate.rolling(smooth_rates,center=True).mean().ffill().bfill()
    derate = np.concatenate([np.cumsum(si) for si in np.split(df['soiling_rate'].values, cleaning_events)])
    df['soiling'] = 1 - derate
    
    
    # Generate Performance Indexes
    df['PI_no_noise'] = df['seasonality'] * df['degradation'] * df['soiling']
    df['PI_no_soil'] = df['seasonality'] * df['degradation'] * df['noise']
    df['PI_no_degrad'] = df['seasonality'] * df['soiling']
    df['daily_norm'] = df['noise'] * df['PI_no_noise']
    
    return df


def simulate_PV_time_series_seasonal_soiling(first_date, last_date, freq='1D', 
                                             degradation_rate=-0.005, noise_scale=.01, 
                                             seasonality_scale=.01, nr_of_cleaning_events=120,
                                             soiling_rate_center=0.002, soiling_rate_std=0.001, 
                                             soiling_seasonality_scale=.9, random_seed=False,
                                             smooth_rates=False, seasonal_rates=False):
    ''' As the name implies, this function models soiling rates that vary from day to day according
    to a Gaussian distribution '''
    if random_seed: # Have seed for repeatability
        if not type(np.random.seed) == int:
            np.random.seed(int(random_seed))
            
    
    # Initialize time series and data frame
    times = pd.date_range(first_date, last_date, freq=freq)
    df = pd.DataFrame(index=times)
    n = len(times)
    
    df['day'] = range(n)
    df['noise'] = np.random.normal(1.0, scale=noise_scale, size=n)
    df['seasonality'] = seasonality_scale * np.sin(df['day'] / 365.25 * 2 * np.pi) + 1
    df['degradation'] = 1 + degradation_rate / 365.25 * df['day']
    
    soiling_seasonality = soiling_rate_center * soiling_seasonality_scale * \
                            np.sin(df['day']/365.25*2*np.pi + np.random.uniform(10, size=1)*np.pi)
    cleaning_probability = ((2-soiling_seasonality_scale)*soiling_seasonality.max()+soiling_seasonality)
    cleaning_probability /= cleaning_probability.sum()
    
    # simulate soiling
    cleaning_events = np.random.choice(df['day'].values, nr_of_cleaning_events, replace='False', 
                                       p=cleaning_probability.values)
    cleaning_events = np.sort(cleaning_events)
    df['cleaning_events'] = [True if day in cleaning_events else False for day in df.day]
    
    x = np.full(n, 1)
    intervals = np.split(x, cleaning_events)
    soiling = []
    soiling_rate = []
    for interval in intervals:
        if len(soiling)>0:
            pos = len(np.concatenate(soiling))
        else:
            pos = 0
        if seasonal_rates:
            if smooth_rates:
                soiling_season = soiling_seasonality[pos:pos+len(interval)]
                rate = np.random.normal(soiling_rate_center+soiling_season, soiling_rate_std, 
                                        size=len(interval))
            else:
                soiling_season = soiling_seasonality[pos]
                rate = np.random.normal(soiling_rate_center+soiling_season, soiling_rate_std, 
                                        size=1) * np.ones(len(interval))
        else:
            if smooth_rates: print('Smooth rates not possible without seasonal rates')
            soiling_season = 0
            rate = np.random.normal(soiling_rate_center+soiling_season, soiling_rate_std, size=1) \
                                    * np.ones(len(interval))
        derate = 1 - np.matmul(half_one_matrix(len(interval)), rate)
        soiling.append(derate)
        soiling_rate.append(rate)
    df['soiling'] = np.concatenate(soiling)
    df['soiling_rate'] = np.concatenate(soiling_rate)
    
    # Generate Performance Indexes
    df['PI_no_noise'] = df['seasonality'] * df['degradation'] * df['soiling']
    df['PI_no_soil'] = df['seasonality'] * df['degradation'] * df['noise']
    df['PI_no_degrad'] = df['seasonality'] * df['soiling']
    df['daily_norm'] = df['noise'] * df['PI_no_noise']
    
    return df


def generate_my_soiling_signals(high=.02, low=.01, index_form='Datetime'):    
    first_date='2010/01/01'
    last_date='2020/01/01'
    noises = [low, low, high, low, low, low]
    seasonality_scales = [low, high, low, low, low, low]
    soiling_levels = [.003, .001, .001, .0005, .0005, .0001]
    names = ['normal', 'M Soil, H season', 'M Soil, H noise', 'Seasonal cleaning', 
             'L/M Soil (.0005)', 'Low Soil (.0001)']
    dfs = []
    for i in range(6):
        if i==3:
            df = simulate_PV_time_series_seasonal_soiling(first_date, last_date, 
                                                          noise_scale=noises[i], 
                                                          seasonality_scale=seasonality_scales[i],
                                                          soiling_rate_std=0, 
                                                          soiling_rate_center=soiling_levels[i],
                                                          soiling_seasonality_scale=.95,
                                                          smooth_rates=False,
                                                          seasonal_rates=False)
        else:
            df = simulate_PV_time_series(first_date, last_date, 
                                         noise_scale=noises[i], 
                                         seasonality_scale=seasonality_scales[i],
                                         nr_of_cleaning_events=120, 
                                         soiling_rate_low=0, 
                                         soiling_rate_high=soiling_levels[i],
                                         degradation_rate=-.005)
        if index_form=='numeric':
            df.index = np.arange(len(df))
        
        dfs.append(df)
        
    return dfs, names


def half_one_matrix(size):
    dummy = np.zeros((size,size))
    dummy[np.triu_indices(size, k=1)]=1
    return dummy.T


if __name__=='__main__':
    # Visualize my soiling signals
    np.random.seed(21)
    dfs, names = generate_my_soiling_signals()
    names = ['Base case \n(max soiling rate = 0.3 %/d)',
             'Double seasonality \n(max soiling rate = 0.1 %/d)',
             'Double noise \n(max soiling rate = 0.1 %/d)',
             'Seasonal cleaning \n(constant soiling rate = 0.05 %/d)',
             'Little soiling \n(max soiling rate = 0.05 %/d)',
             'Very little soiling \n(max soiling rate = 0.01 %/d)']
    N = len(names)
    spn = 5 if N in [5, 9, 10] else (3 if N in [6] else 4)
    plt.close('all')
    for i in range(N):
        df = dfs[i]
        if i%spn==0: fig, ax = plt.subplots(spn, 1, figsize=(10,6), sharex=True) 
        ax[i%spn].scatter(df.index, df.daily_norm, 5, alpha=.5)
        ax[i%spn].plot(df.index, df.PI_no_noise, 'k', alpha=.5)
        ax[i%spn].set_ylim(.8,1.06)
        ax[i%spn].set_ylabel('PI')
        ax[i%spn].set_title(names[i])
        plt.tight_layout()




==> figs/soiling_figure_generation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from model_soiling import generate_my_soiling_signals\n",
    "\n",
    "import pandas as pd\n",
    "import cvxpy as cvx\n",
    "from glob import glob\n",
    "from time import time\n",
    "from pathlib import Path\n",
    "\n",
    "from solardatatools import DataHandler\n",
    "from solardatatools.algorithms import soiling_seperation\n",
    "from solardatatools.utilities import progress"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAVE = False\n",
    "\n",
    "SAVE = True\n",
    "\n",
    "if SAVE:\n",
    "    import matplotlib\n",
    "    sns.set_context('paper')\n",
    "    matplotlib.rcParams['axes.unicode_minus'] = False\n",
    "    matplotlib.use(\"pgf\")\n",
    "    matplotlib.rcParams.update({\n",
    "        \"pgf.texsystem\": \"pdflatex\",\n",
    "        'font.family': 'serif',\n",
    "        'text.usetex': True,\n",
    "        'pgf.rcfonts': False,\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "dfs, names = generate_my_soiling_signals()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['normal',\n",
       " 'M Soil, H season',\n",
       " 'M Soil, H noise',\n",
       " 'Seasonal cleaning',\n",
       " 'L/M Soil (.0005)',\n",
       " 'Low Soil (.0001)']"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "names"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Synthetic data example 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 234x226.8 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=2, sharex=True, sharey=True, figsize=(3.25, 3.15))\n",
    "ax[0].plot(dfs[0].index, dfs[0]['daily_norm'], linewidth=0.8)\n",
    "ax[1].plot(dfs[0].index, dfs[1]['daily_norm'], linewidth=0.8)\n",
    "ax[0].set_ylabel('norm. daily energy')\n",
    "ax[1].set_ylabel('norm. daily energy')\n",
    "plt.xticks(rotation=45)\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    fig.savefig('synthetic-soil.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "that took 19.5 seconds\n",
      "that took 19.9 seconds\n"
     ]
    }
   ],
   "source": [
    "data = dfs[0]\n",
    "soiling_signal = data['daily_norm'].values\n",
    "\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 3, \n",
    "    'w1': 0.5, \n",
    "    'w2': 8e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3\n",
    "}\n",
    "ti = time()\n",
    "s1d, s2d, s3d, srd = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")\n",
    "result1 = {\n",
    "    's1': s1d, 's2': s2d, 's3': s3d, 'sr': srd\n",
    "}\n",
    "tf = time()\n",
    "print('this took {:.1f} seconds'.format(tf - ti))\n",
    "\n",
    "data = dfs[1]\n",
    "soiling_signal = data['daily_norm'].values\n",
    "\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 3, \n",
    "    'w1': 0.5, \n",
    "    'w2': 8e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3\n",
    "}\n",
    "ti = time()\n",
    "s1d, s2d, s3d, srd = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")\n",
    "result2 = {\n",
    "    's1': s1d, 's2': s2d, 's3': s3d, 'sr': srd\n",
    "}\n",
    "tf = time()\n",
    "print('that took {:.1f} seconds'.format(tf - ti))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 234x226.8 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=2, sharex=True, sharey=True, figsize=(3.25, 3.15))\n",
    "ax[0].plot(dfs[0].index, (dfs[0].soiling.values - 1) * 100, linewidth=0.8, label='actual')\n",
    "ax[0].plot(dfs[0].index, result1['s1'] * 100, linewidth=0.8, label='estimated')\n",
    "ax[1].plot(dfs[1].index, (dfs[1].soiling.values - 1) * 100, linewidth=0.8, label='actual')\n",
    "ax[1].plot(dfs[1].index, result2['s1'] * 100, linewidth=0.8, label='estimated')\n",
    "for i in range(2):\n",
    "    ax[i].set_ylabel('soiling loss [%]')\n",
    "    ax[i].legend()\n",
    "plt.xticks(rotation=45)\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    fig.savefig('synthetic-results.pgf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Soiling test data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total time: 7.45 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              1.29s\n",
      "Cleaning                   0.11s\n",
      "Filtering/Summarizing      6.05s\n",
      "    Data quality           0.13s\n",
      "    Clear day detect       0.13s\n",
      "    Clipping detect        5.26s\n",
      "    Capacity change detect 0.53s\n",
      "\n",
      "total time: 7.61 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              2.19s\n",
      "Cleaning                   0.10s\n",
      "Filtering/Summarizing      5.31s\n",
      "    Data quality           0.14s\n",
      "    Clear day detect       0.13s\n",
      "    Clipping detect        4.52s\n",
      "    Capacity change detect 0.52s\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n"
     ]
    }
   ],
   "source": [
    "fn = '/Users/bennetmeyers/Documents/PVInsight/phase_1/algorithms_dev/soiling/total_data/unified_data.csv'\n",
    "if not Path(fn).is_file():\n",
    "    files = glob('total_data/total_p*.csv')\n",
    "    files.sort()\n",
    "    total_dfs = [pd.read_csv(f, index_col=0, parse_dates=[0]) for f in files]\n",
    "    df = pd.concat(total_dfs)\n",
    "    df.to_csv(fn)\n",
    "else:\n",
    "    df = pd.read_csv(fn, index_col=0, parse_dates=True)\n",
    "\n",
    "dh1 = DataHandler(df, aggregate='5min')\n",
    "dh2 = DataHandler(df, aggregate='5min')\n",
    "\n",
    "dh1.run_pipeline(power_col=df.columns[1], fix_shifts=False, correct_tz=False)\n",
    "dh2.run_pipeline(power_col=df.columns[2], fix_shifts=False, correct_tz=False)\n",
    "\n",
    "e1 = np.sum(dh1.filled_data_matrix, axis=0)\n",
    "e2 = np.sum(dh2.filled_data_matrix, axis=0)\n",
    "soiling_PI = e1/e2\n",
    "soiling_PI[soiling_PI > 1.5] = np.nan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(soiling_PI);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling_signal = soiling_PI\n",
    "\n",
    "config = {\n",
    "    'degradation_term': False, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 5, \n",
    "    'w1': 0.5, \n",
    "    'w2': 1e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3,\n",
    "}\n",
    "# config['soiling_max'] = np.nanquantile(soiling_PI, .98)\n",
    "\n",
    "s1d, s2d, s3d, srd = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 6))\n",
    "xs = dh1.day_index\n",
    "plt.plot(xs, soiling_PI, label='measured soiling ratio')\n",
    "plt.plot(xs, s1d+np.nanquantile(soiling_PI, .98), label='detected soiling trend')\n",
    "plt.ylabel('Performance Index')\n",
    "plt.title('Measured Soiling Ratio and Estimated Soiling Trend')\n",
    "shift = np.nanquantile(soiling_PI, .98)\n",
    "plt.axhline(shift, ls='--', color='red')\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling_signal = e1 / np.nanquantile(e1, .95)\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 5, \n",
    "    'w1': 1.5, \n",
    "    'w2': 2e-2,\n",
    "    'w3': 1e-1,\n",
    "    'w4': 5e2\n",
    "}\n",
    "\n",
    "s1e, s2e, s3e, sre = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 6))\n",
    "xs = dh1.day_index\n",
    "plt.plot(xs, soiling_signal, label='measured soiling ratio')\n",
    "plt.plot(xs, s2e, label='detected seasonal trend')\n",
    "plt.plot(xs, s1e + s2e + s3e, label='denoised trend')\n",
    "plt.plot(xs, s3e + 1, label='deg trend')\n",
    "plt.ylabel('Performance Index')\n",
    "plt.title('Measured Soiling Ratio and Estimated Soiling Trend')\n",
    "plt.axhline(1, ls='--', color='red')\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x144 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,2.0))\n",
    "plt.plot(xs, s1d*100, label='previous result')\n",
    "plt.plot(xs, s1e*100, label='SD estimate')\n",
    "plt.ylabel('soiling loss [%]')\n",
    "plt.xticks(rotation=45)\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    fig.savefig('label-compare.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1.       , 0.6598717],\n",
       "       [0.6598717, 1.       ]])"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.corrcoef(s1d, s1e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "from solardatatools.dataio import load_cassandra_data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Query of 193051 rows complete in 3.99 seconds\n"
     ]
    }
   ],
   "source": [
    "siteid = \"TADBC1078041\" # winter shade\n",
    "df = load_cassandra_data(siteid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total time: 12.81 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              3.28s\n",
      "Cleaning                   5.36s\n",
      "Filtering/Summarizing      4.16s\n",
      "    Data quality           0.26s\n",
      "    Clear day detect       0.20s\n",
      "    Clipping detect        2.72s\n",
      "    Capacity change detect 0.98s\n",
      "\n",
      "Length:                3.57 years\n",
      "Capacity estimate:     3.23 kW\n",
      "Data sampling:         5 minute\n",
      "Data quality score:    92.8%\n",
      "Data clearness score:  45.2%\n",
      "Inverter clipping:     False\n",
      "Time shifts corrected: False\n",
      "Time zone correction:  None\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dh = DataHandler(df, convert_to_ts=True)\n",
    "dh.run_pipeline('ac_power_01', solver='MOSEK')#, end_day_ix=1600)\n",
    "dh.report()\n",
    "dh.plot_heatmap(matrix='filled');"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "from solardatatools.algorithms import SoilingAnalysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling = SoilingAnalysis(dh)\n",
    "soiling.run()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x190.8 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,2.65))\n",
    "plt.plot(soiling.soiling_signal, label='norm. daily energy', linewidth=0.75)\n",
    "plt.plot(soiling.seasonal_component + soiling.degradation_component, label='SD seasonal + deg components', \n",
    "        linewidth=1, ls='--')\n",
    "plt.plot(soiling.seasonal_component + soiling.degradation_component +\n",
    "         soiling.soiling_component, label='SD seasonal + deg + soiling components',\n",
    "        linewidth=1)\n",
    "plt.xlabel('day number')\n",
    "fig.subplots_adjust(bottom=0.3, wspace=0.33)\n",
    "plt.gca().legend(loc='upper center', \n",
    "             bbox_to_anchor=(0.5, -0.3))\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    fig.savefig('soil-decomp.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x108 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(3.5,1.5))\n",
    "plt.plot(soiling.soiling_component*100)\n",
    "plt.xlabel('day number')\n",
    "plt.ylabel('soiling loss [%]')\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    fig.savefig('soil-isolate.pgf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparison of degradation term estimate to SCSF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------\n",
      "SCSF Problem Setup\n",
      "----------------------\n",
      "Matrix Size: 288 x 640 = 184320 power measurements\n",
      "Sparsity: 69.99%\n",
      "55313 non-zero measurements under clear conditions\n",
      "Model size: 288 x 6 + 6 x 640 = 5568 parameters\n",
      "\n",
      "\n",
      "----------------------\n",
      "Algorithm Iterations\n",
      "----------------------\n",
      "Starting at Objective: 9.688e+07, f1: 5.206e+05, f2: 2.580e+02, f3: 7.976e+07, f4: 1.660e+07\n",
      "    Minimizing left matrix\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/cvxpy/reductions/solvers/solving_chain.py:164: UserWarning: You are solving a parameterized problem that is not DPP. Because the problem is not DPP, subsequent solves will not be faster than the first one. For more information, see the documentation on Discplined Parametrized Programming, at\n",
      "\thttps://www.cvxpy.org/tutorial/advanced/index.html#disciplined-parametrized-programming\n",
      "  warnings.warn(dpp_error_msg)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "    Minimizing right matrix\n",
      "1 - Objective: 7.524e+05, f1: 6.877e+05, f2: 2.272e+02, f3: 6.446e+04, f4: 2.561e-06\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "2 - Objective: 7.081e+05, f1: 6.425e+05, f2: 4.416e+02, f3: 6.512e+04, f4: 1.301e-07\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "3 - Objective: 7.052e+05, f1: 6.399e+05, f2: 4.464e+02, f3: 6.485e+04, f4: 1.689e-07\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "4 - Objective: 7.046e+05, f1: 6.394e+05, f2: 4.665e+02, f3: 6.467e+04, f4: 2.268e-06\n",
      "Caution: residuals increased\n",
      "Minimization complete in 1.41 minutes\n"
     ]
    }
   ],
   "source": [
    "dh1.fit_statistical_clear_sky_model()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x12e3bf5d0>]"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(s3e)\n",
    "plt.plot(dh1.scsf.beta_value * np.linspace(0, len(s3e) / 365, len(s3e)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> model_soiling.py <==
'''
simulate_PV_time_series: Model for generating PV soiling time series described in Deceglie et. al. 
    "Numerical Validation of an Algorithm for Combined Soiling and Degradation Analysis of Photovoltaic
    Systems", Proceedings of the 2019 IEEE PVSC. 
simulate_PV_time_series_gaussian_soiling: Model for generating PV soiling time series with soiling 
    rates that vary from day to day according to a Gaussian distribution (Åsmund)
generate_my_soiling_signals: A function that generates 6 different time series based on the previous 
    two functions. This was used to generate the datasets used in 
    A. Skomedal, M. G. Deceglie, 2020, "Combined Estimation of Degradation and Soiling Losses in PV 
    Systems" 
Authors: Michael Deceglie and Åsmund Skomedal (Sep 2019)
'''

import pandas as pd
import numpy as np
import matplotlib.pyplot as plt


def simulate_PV_time_series(first_date, last_date, freq='1D', degradation_rate=-0.005, 
                            noise_scale=.01, seasonality_scale=.01, nr_of_cleaning_events=120,
                            soiling_rate_low=0.0001, soiling_rate_high=0.003, 
                            smooth_rates=False, random_seed=False):
    
    if random_seed: # Have seed for repeatability
        if not type(np.random.seed) == int:
            np.random.seed(int(random_seed))
    
    # Initialize time series and data frame
    times = pd.date_range(first_date, last_date, freq=freq)
    df = pd.DataFrame(index=times, columns=['day', 'noise', 'seasonality', 'degradation', 'soiling',
                                            'cleaning_events'])
    n = len(times)
    
    df['day'] = range(n)
    df['noise'] = np.random.normal(1.0, scale=noise_scale, size=n)
    df['seasonality'] = seasonality_scale * np.sin(df['day'] / 365.25 * 2 * np.pi) + 1
    df['degradation'] = 1 + degradation_rate / 365.25 * df['day']
    
    # simulate soiling
    cleaning_events = np.random.choice(df['day'], nr_of_cleaning_events, replace='False')
    cleaning_events = np.sort(cleaning_events)
    
    x = np.full(n, 1)
    intervals = np.split(x, cleaning_events)
    soiling_rate = []
    for interval in intervals:
        rate = np.random.uniform(low=soiling_rate_low, high=soiling_rate_high, size=1) * np.ones(len(interval))
        soiling_rate.append(rate)
    df['soiling_rate'] = np.concatenate(soiling_rate)
    if smooth_rates: 
        df.soiling_rate = df.soiling_rate.rolling(smooth_rates,center=True).mean().ffill().bfill()
    derate = np.concatenate([np.cumsum(si) for si in np.split(df['soiling_rate'].values, cleaning_events)])
    df['soiling'] = 1 - derate
    
    
    # Generate Performance Indexes
    df['PI_no_noise'] = df['seasonality'] * df['degradation'] * df['soiling']
    df['PI_no_soil'] = df['seasonality'] * df['degradation'] * df['noise']
    df['PI_no_degrad'] = df['seasonality'] * df['soiling']
    df['daily_norm'] = df['noise'] * df['PI_no_noise']
    
    return df


def simulate_PV_time_series_seasonal_soiling(first_date, last_date, freq='1D', 
                                             degradation_rate=-0.005, noise_scale=.01, 
                                             seasonality_scale=.01, nr_of_cleaning_events=120,
                                             soiling_rate_center=0.002, soiling_rate_std=0.001, 
                                             soiling_seasonality_scale=.9, random_seed=False,
                                             smooth_rates=False, seasonal_rates=False):
    ''' As the name implies, this function models soiling rates that vary from day to day according
    to a Gaussian distribution '''
    if random_seed: # Have seed for repeatability
        if not type(np.random.seed) == int:
            np.random.seed(int(random_seed))
            
    
    # Initialize time series and data frame
    times = pd.date_range(first_date, last_date, freq=freq)
    df = pd.DataFrame(index=times)
    n = len(times)
    
    df['day'] = range(n)
    df['noise'] = np.random.normal(1.0, scale=noise_scale, size=n)
    df['seasonality'] = seasonality_scale * np.sin(df['day'] / 365.25 * 2 * np.pi) + 1
    df['degradation'] = 1 + degradation_rate / 365.25 * df['day']
    
    soiling_seasonality = soiling_rate_center * soiling_seasonality_scale * \
                            np.sin(df['day']/365.25*2*np.pi + np.random.uniform(10, size=1)*np.pi)
    cleaning_probability = ((2-soiling_seasonality_scale)*soiling_seasonality.max()+soiling_seasonality)
    cleaning_probability /= cleaning_probability.sum()
    
    # simulate soiling
    cleaning_events = np.random.choice(df['day'].values, nr_of_cleaning_events, replace='False', 
                                       p=cleaning_probability.values)
    cleaning_events = np.sort(cleaning_events)
    df['cleaning_events'] = [True if day in cleaning_events else False for day in df.day]
    
    x = np.full(n, 1)
    intervals = np.split(x, cleaning_events)
    soiling = []
    soiling_rate = []
    for interval in intervals:
        if len(soiling)>0:
            pos = len(np.concatenate(soiling))
        else:
            pos = 0
        if seasonal_rates:
            if smooth_rates:
                soiling_season = soiling_seasonality[pos:pos+len(interval)]
                rate = np.random.normal(soiling_rate_center+soiling_season, soiling_rate_std, 
                                        size=len(interval))
            else:
                soiling_season = soiling_seasonality[pos]
                rate = np.random.normal(soiling_rate_center+soiling_season, soiling_rate_std, 
                                        size=1) * np.ones(len(interval))
        else:
            if smooth_rates: print('Smooth rates not possible without seasonal rates')
            soiling_season = 0
            rate = np.random.normal(soiling_rate_center+soiling_season, soiling_rate_std, size=1) \
                                    * np.ones(len(interval))
        derate = 1 - np.matmul(half_one_matrix(len(interval)), rate)
        soiling.append(derate)
        soiling_rate.append(rate)
    df['soiling'] = np.concatenate(soiling)
    df['soiling_rate'] = np.concatenate(soiling_rate)
    
    # Generate Performance Indexes
    df['PI_no_noise'] = df['seasonality'] * df['degradation'] * df['soiling']
    df['PI_no_soil'] = df['seasonality'] * df['degradation'] * df['noise']
    df['PI_no_degrad'] = df['seasonality'] * df['soiling']
    df['daily_norm'] = df['noise'] * df['PI_no_noise']
    
    return df


def generate_my_soiling_signals(high=.02, low=.01, num_years=10, index_form='Datetime'):    
    first_date='2010/01/01'
    last_date= str(2010 + num_years) + '/01/01'
    noises = [low, low, high, low, low, low]
    seasonality_scales = [low, high, low, low, low, low]
    soiling_levels = [.003, .001, .001, .0005, .0005, .0001]
    names = ['normal', 'M Soil, H season', 'M Soil, H noise', 'Seasonal cleaning', 
             'L/M Soil (.0005)', 'Low Soil (.0001)']
    dfs = []
    for i in range(6):
        if i==3:
            df = simulate_PV_time_series_seasonal_soiling(first_date, last_date, 
                                                          noise_scale=noises[i], 
                                                          seasonality_scale=seasonality_scales[i],
                                                          soiling_rate_std=0, 
                                                          soiling_rate_center=soiling_levels[i],
                                                          soiling_seasonality_scale=.95,
                                                          smooth_rates=False,
                                                          seasonal_rates=False)
        else:
            df = simulate_PV_time_series(first_date, last_date, 
                                         noise_scale=noises[i], 
                                         seasonality_scale=seasonality_scales[i],
                                         nr_of_cleaning_events=120, 
                                         soiling_rate_low=0, 
                                         soiling_rate_high=soiling_levels[i],
                                         degradation_rate=-.005)
        if index_form=='numeric':
            df.index = np.arange(len(df))
        
        dfs.append(df)
        
    return dfs, names


def half_one_matrix(size):
    dummy = np.zeros((size,size))
    dummy[np.triu_indices(size, k=1)]=1
    return dummy.T


if __name__=='__main__':
    # Visualize my soiling signals
    np.random.seed(21)
    dfs, names = generate_my_soiling_signals()
    names = ['Base case \n(max soiling rate = 0.3 %/d)',
             'Double seasonality \n(max soiling rate = 0.1 %/d)',
             'Double noise \n(max soiling rate = 0.1 %/d)',
             'Seasonal cleaning \n(constant soiling rate = 0.05 %/d)',
             'Little soiling \n(max soiling rate = 0.05 %/d)',
             'Very little soiling \n(max soiling rate = 0.01 %/d)']
    N = len(names)
    spn = 5 if N in [5, 9, 10] else (3 if N in [6] else 4)
    plt.close('all')
    for i in range(N):
        df = dfs[i]
        if i%spn==0: fig, ax = plt.subplots(spn, 1, figsize=(10,6), sharex=True) 
        ax[i%spn].scatter(df.index, df.daily_norm, 5, alpha=.5)
        ax[i%spn].plot(df.index, df.PI_no_noise, 'k', alpha=.5)
        ax[i%spn].set_ylim(.8,1.06)
        ax[i%spn].set_ylabel('PI')
        ax[i%spn].set_title(names[i])
        plt.tight_layout()




==> soiling_paper_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "8/10/21\n",
    "\n",
    "Unifying the PI soiling analysis to use a single SD formulation. Shows testing on synthetic and real data."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "from model_soiling import generate_my_soiling_signals\n",
    "\n",
    "import pandas as pd\n",
    "import cvxpy as cvx\n",
    "from scipy.signal import find_peaks\n",
    "from scipy.stats import mode, pearsonr\n",
    "from sklearn.metrics import r2_score\n",
    "from glob import glob\n",
    "from time import time\n",
    "from pathlib import Path\n",
    "\n",
    "from solardatatools import DataHandler\n",
    "from solardatatools.algorithms import soiling_seperation\n",
    "# from solardatatools.algorithms.soiling import soiling_seperation_v2\n",
    "from solardatatools.utilities import progress\n",
    "from solardatatools.algorithms.soiling import DEFAULT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "# %matplotlib notebook\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [],
   "source": [
    "SAVE = False\n",
    "\n",
    "# SAVE = True\n",
    "\n",
    "if SAVE:\n",
    "    import matplotlib\n",
    "#     sns.set_context('notebook')\n",
    "    matplotlib.rcParams['axes.unicode_minus'] = False\n",
    "    matplotlib.use(\"pgf\")\n",
    "    matplotlib.rcParams.update({\n",
    "        \"pgf.texsystem\": \"pdflatex\",\n",
    "        'font.family': 'serif',\n",
    "        'text.usetex': True,\n",
    "        'pgf.rcfonts': False,\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "total time: 7.10 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              1.29s\n",
      "Cleaning                   0.11s\n",
      "Filtering/Summarizing      5.70s\n",
      "    Data quality           0.13s\n",
      "    Clear day detect       0.13s\n",
      "    Clipping detect        4.93s\n",
      "    Capacity change detect 0.52s\n",
      "\n",
      "total time: 7.44 seconds\n",
      "--------------------------------\n",
      "Breakdown\n",
      "--------------------------------\n",
      "Preprocessing              2.08s\n",
      "Cleaning                   0.10s\n",
      "Filtering/Summarizing      5.26s\n",
      "    Data quality           0.13s\n",
      "    Clear day detect       0.13s\n",
      "    Clipping detect        4.50s\n",
      "    Capacity change detect 0.50s\n",
      "\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:19: RuntimeWarning: divide by zero encountered in true_divide\n"
     ]
    }
   ],
   "source": [
    "fn = '/Users/bennetmeyers/Documents/PVInsight/phase_1/algorithms_dev/soiling/total_data/unified_data.csv'\n",
    "if not Path(fn).is_file():\n",
    "    files = glob('total_data/total_p*.csv')\n",
    "    files.sort()\n",
    "    total_dfs = [pd.read_csv(f, index_col=0, parse_dates=[0]) for f in files]\n",
    "    df = pd.concat(total_dfs)\n",
    "    df.to_csv(fn)\n",
    "else:\n",
    "    df = pd.read_csv(fn, index_col=0, parse_dates=True)\n",
    "\n",
    "dh1 = DataHandler(df, aggregate='5min')\n",
    "dh2 = DataHandler(df, aggregate='5min')\n",
    "\n",
    "dh1.run_pipeline(power_col=df.columns[1], fix_shifts=False, correct_tz=False)\n",
    "dh2.run_pipeline(power_col=df.columns[2], fix_shifts=False, correct_tz=False)\n",
    "\n",
    "e1 = np.sum(dh1.filled_data_matrix, axis=0)\n",
    "e2 = np.sum(dh2.filled_data_matrix, axis=0)\n",
    "soiling_PI = e1/e2\n",
    "soiling_PI[soiling_PI > 1.5] = np.nan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Length:                1.75 years\n",
      "Capacity estimate:     1.24 kW\n",
      "Data sampling:         5 minute\n",
      "Data quality score:    98.3%\n",
      "Data clearness score:  63.0%\n",
      "Inverter clipping:     False\n",
      "Time shifts corrected: None\n",
      "Time zone correction:  None\n"
     ]
    }
   ],
   "source": [
    "dh1.report()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=2, sharex=True, figsize=(5,4))\n",
    "ax[0].plot(soiling_PI, linewidth=1);\n",
    "ax[1].plot(e1 * 5 / 60/1000, linewidth=1);\n",
    "ax[0].set_title('performance index')\n",
    "ax[1].set_title('daily energy')\n",
    "ax[0].set_ylabel('fraction of\\nexpected energy [1]')\n",
    "ax[1].set_ylabel('daily energy [kWh]')\n",
    "ax[1].set_xlabel('day')\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/pv-data.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling_signal = soiling_PI\n",
    "\n",
    "# config = {\n",
    "#     'degradation_term': False, \n",
    "#     'tau': 0.85, \n",
    "#     'iterations': 5, \n",
    "#     'w1': 0.5, \n",
    "#     'w2': 1e-2,\n",
    "#     'w3': 1e-2,\n",
    "#     'w4': 1e3,\n",
    "# }\n",
    "params = DEFAULT.copy()\n",
    "params['iterations'] = 3\n",
    "params['tau'] = 0.5\n",
    "params['w2'] /= 5\n",
    "\n",
    "out_soiling_PI = soiling_seperation(\n",
    "    soiling_signal, **params\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 6))\n",
    "xs = dh1.day_index\n",
    "plt.plot(xs, soiling_PI, label='measured soiling ratio')\n",
    "plt.plot(xs, out_soiling_PI['soiling']+np.nanquantile(soiling_PI, .98), label='detected soiling trend')\n",
    "plt.ylabel('Performance Index')\n",
    "plt.title('Measured Soiling Ratio and Estimated Soiling Trend')\n",
    "shift = np.nanquantile(soiling_PI, .98)\n",
    "plt.axhline(shift, ls='--', color='red')\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [],
   "source": [
    "soiling_signal = e1 / np.nanquantile(e1, .95)\n",
    "# config = {\n",
    "#     'degradation_term': True, \n",
    "#     'tau': 0.85, \n",
    "#     'iterations': 5, \n",
    "#     'w1': 1.5, \n",
    "#     'w2': 2e-2,\n",
    "#     'w3': 1e-1,\n",
    "#     'w4': 5e2\n",
    "# }\n",
    "params = DEFAULT.copy()\n",
    "params['iterations'] = 3\n",
    "# params['tau'] = 0.5\n",
    "params['w2'] /= 5\n",
    "out_energy = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(5, 3))\n",
    "ax = plt.gca()\n",
    "ax.plot(e1 / np.nanquantile(e1, .95), linewidth=1)\n",
    "ax.set_title('daily energy')\n",
    "ax.set_ylabel('scaled daily energy\\n[kWh/kWh]')\n",
    "ax.set_xlabel('day')\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/energy.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=4, figsize=(5, 5), sharex=True)\n",
    "ax[0].plot(out_energy['residual'], linewidth=1)\n",
    "ax[1].plot(out_energy['seasonal'], linewidth=1)\n",
    "ax[2].plot(out_energy['trend'], linewidth=1)\n",
    "ax[3].plot(out_energy['soiling'], linewidth=1)\n",
    "ax[3].set_xlabel('day')\n",
    "labels = ['weather', 'seasonal', 'trend', 'soiling']\n",
    "for ix in range(4):\n",
    "    ax[ix].set_title('component $x^{' + '{}'.format(ix+1) + '}$:  ' + labels[ix])\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/energy-decomposed.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 181,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1008x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 6))\n",
    "xs = dh1.day_index\n",
    "plt.plot(xs, soiling_signal, label='measured soiling ratio')\n",
    "plt.plot(xs, out_energy['seasonal'], label='detected seasonal trend')\n",
    "plt.plot(xs, out_energy['soiling'] + out_energy['seasonal'] + out_energy['trend'], label='denoised trend')\n",
    "plt.plot(xs, out_energy['trend'] + 1, label='deg trend')\n",
    "plt.ylabel('Performance Index')\n",
    "plt.title('Measured Soiling Ratio and Estimated Soiling Trend')\n",
    "plt.axhline(1, ls='--', color='red')\n",
    "plt.legend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 182,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fd03721b050>"
      ]
     },
     "execution_count": 182,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(out_soiling_PI['soiling'], label='PI derived')\n",
    "plt.plot(out_energy['soiling'], label='energy derived')\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 184,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "PI_model = out_soiling_PI['denoised']\n",
    "energy_model = out_energy['denoised']\n",
    "\n",
    "fig, ax = plt.subplots(nrows=2, sharex=True, figsize=(5,4))\n",
    "ax[0].plot(soiling_PI, linewidth=1);\n",
    "ax[1].plot(soiling_signal, linewidth=1);\n",
    "ax[0].plot(PI_model, linewidth=1)\n",
    "ax[1].plot(energy_model, linewidth=1)\n",
    "ax[0].set_title('performance index')\n",
    "ax[1].set_title('daily energy')\n",
    "ax[0].set_ylabel('fraction of\\nexpected energy [1]')\n",
    "ax[1].set_ylabel('daily energy [kWh]')\n",
    "ax[1].set_xlabel('day')\n",
    "ax[0].legend(['PI', 'SD model'])\n",
    "ax[1].legend(['energy', 'SD model'])\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/pv-data-after-SD.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 189,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5,2.5))\n",
    "plt.plot(out_soiling_PI['soiling'], label='PI derived', ls='--')\n",
    "plt.plot(out_energy['soiling'], label='energy derived')\n",
    "# plt.title('soiling loss estimates')\n",
    "plt.ylabel('fractional\\nsoiling loss [1]')\n",
    "plt.legend()\n",
    "plt.xlabel('day')\n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/labeled-soiling-loss.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 192,
   "metadata": {},
   "outputs": [],
   "source": [
    "rmse = lambda x: np.sqrt(np.mean(np.power(x, 2)))\n",
    "mae = lambda x: np.mean(np.abs(x))\n",
    "residual = (out_soiling_PI['soiling']) - out_energy['soiling']\n",
    "diff_residual = np.diff(out_soiling_PI['soiling']) - np.diff(out_energy['soiling'])\n",
    "slct = np.logical_and(\n",
    "    np.diff(out_soiling_PI['soiling']) <= 0,\n",
    "    np.diff(out_energy['soiling']) <= 0\n",
    ")\n",
    "errors = pd.DataFrame(columns=['loss_r', 'rate_r', 'soil_rate_r'],\n",
    "                 index=['rmse', 'mae'],\n",
    "                 data=[[rmse(residual), rmse(diff_residual), rmse(diff_residual[slct])],\n",
    "                       [mae(residual), mae(diff_residual), mae(diff_residual[slct])]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 193,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>loss_r</th>\n",
       "      <th>rate_r</th>\n",
       "      <th>soil_rate_r</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rmse</th>\n",
       "      <td>0.051418</td>\n",
       "      <td>0.007903</td>\n",
       "      <td>0.002469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mae</th>\n",
       "      <td>0.042558</td>\n",
       "      <td>0.004734</td>\n",
       "      <td>0.001756</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        loss_r    rate_r  soil_rate_r\n",
       "rmse  0.051418  0.007903     0.002469\n",
       "mae   0.042558  0.004734     0.001756"
      ]
     },
     "execution_count": 193,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(42)\n",
    "dfs, names = generate_my_soiling_signals()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['normal',\n",
       " 'M Soil, H season',\n",
       " 'M Soil, H noise',\n",
       " 'Seasonal cleaning',\n",
       " 'L/M Soil (.0005)',\n",
       " 'Low Soil (.0001)']"
      ]
     },
     "execution_count": 92,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "names"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:9: UserWarning: Matplotlib is currently using pgf, which is a non-GUI backend, so cannot show the figure.\n",
      "  if __name__ == '__main__':\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(nrows=2, sharex=True, figsize=(5, 5))\n",
    "for i in range(2):\n",
    "    dfs[i].plot(y='daily_norm', ax=axes[i], linewidth=1, legend=False)\n",
    "    axes[i].set_title('synthetic PI example {}'.format(i+1))\n",
    "plt.xticks(rotation=45) \n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synth-soil.pgf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "that took 39.8 seconds\n"
     ]
    }
   ],
   "source": [
    "ti = time()\n",
    "\n",
    "params = DEFAULT.copy()\n",
    "params['iterations'] = 3\n",
    "params['tau'] = 0.5\n",
    "params['w2'] /= 5\n",
    "results = []\n",
    "for i in range(2):\n",
    "    soiling_signal = dfs[i]['daily_norm'].values\n",
    "    out = soiling_seperation(\n",
    "        soiling_signal, verbose=False, **params\n",
    "    )\n",
    "    results.append(out)\n",
    "tf = time()\n",
    "print('that took {:.1f} seconds'.format(tf - ti))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:11: UserWarning: Matplotlib is currently using pgf, which is a non-GUI backend, so cannot show the figure.\n",
      "  # This is added back by InteractiveShellApp.init_path()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=2, sharex=True, figsize=(5, 5))\n",
    "for i in range(2):\n",
    "    dfs[i].plot(y='soiling', ax=ax[i], linewidth=1, legend=False)\n",
    "    ax[i].plot(dfs[i].index, results[i]['soiling'] + 1, linewidth=1)\n",
    "    ax[i].legend(['synthetic', 'SD estimate'])\n",
    "    ax[i].set_title('soiling component, synthetic example {}'.format(i+1))\n",
    "plt.xticks(rotation=45) \n",
    "plt.tight_layout()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synth-results.pgf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [],
   "source": [
    "def analyze_result(synthetic_data, plot_data=False, **params):\n",
    "    df = synthetic_data\n",
    "    rmse = lambda x: np.sqrt(np.mean(np.power(x, 2)))\n",
    "    mae = lambda x: np.mean(np.abs(x))\n",
    "    soiling_signal = df['daily_norm'].values\n",
    "    sd = soiling_seperation(\n",
    "        soiling_signal, verbose=False, **params\n",
    "    )\n",
    "    residual = (df['soiling'].values - 1) - sd['soiling']\n",
    "    diff_residual = np.diff(df['soiling'].values - 1) - np.diff(sd['soiling'])\n",
    "    slct = np.logical_and(\n",
    "        np.diff(df['soiling'].values - 1) <= 0,\n",
    "        np.diff(sd['soiling']) <= 0\n",
    "    )\n",
    "    errors = pd.DataFrame(columns=['loss_r', 'rate_r', 'soil_rate_r'],\n",
    "                     index=['rmse', 'mae'],\n",
    "                     data=[[rmse(residual), rmse(diff_residual), rmse(diff_residual[slct])],\n",
    "                           [mae(residual), mae(diff_residual), mae(diff_residual[slct])]])\n",
    "    if plot_data:\n",
    "        fig, ax = plt.subplots(nrows=2, sharex=True, figsize=(5, 5))\n",
    "        df.plot(y='daily_norm', ax=ax[0], ls='', marker='.', ms=1)\n",
    "        ax[0].plot(df.index, sd['soiling'] + sd['seasonal'] + sd['trend'])\n",
    "        ax[1].plot(df.index, df['soiling'].values-1)\n",
    "        ax[1].plot(df.index, sd['soiling'])\n",
    "        plt.show()\n",
    "    return errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>loss_r</th>\n",
       "      <th>rate_r</th>\n",
       "      <th>soil_rate_r</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rmse</th>\n",
       "      <td>0.015448</td>\n",
       "      <td>0.010478</td>\n",
       "      <td>0.000691</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mae</th>\n",
       "      <td>0.008698</td>\n",
       "      <td>0.002257</td>\n",
       "      <td>0.000379</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        loss_r    rate_r  soil_rate_r\n",
       "rmse  0.015448  0.010478     0.000691\n",
       "mae   0.008698  0.002257     0.000379"
      ]
     },
     "execution_count": 105,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "analyze_result(dfs[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>loss_r</th>\n",
       "      <th>rate_r</th>\n",
       "      <th>soil_rate_r</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>rmse</th>\n",
       "      <td>0.008038</td>\n",
       "      <td>0.004358</td>\n",
       "      <td>0.000291</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>mae</th>\n",
       "      <td>0.005366</td>\n",
       "      <td>0.000919</td>\n",
       "      <td>0.000202</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        loss_r    rate_r  soil_rate_r\n",
       "rmse  0.008038  0.004358     0.000291\n",
       "mae   0.005366  0.000919     0.000202"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "analyze_result(dfs[1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-5.355774040172179e-05 -5.061892421593106e-05\n"
     ]
    }
   ],
   "source": [
    "i = 5\n",
    "diffs = np.diff(dfs[i]['soiling'])\n",
    "diffs = diffs[diffs <= 0]\n",
    "print(np.median(diffs), np.mean(diffs))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>run</th>\n",
       "      <th>name</th>\n",
       "      <th>mae-r</th>\n",
       "      <th>mae-d</th>\n",
       "      <th>mae-sr</th>\n",
       "      <th>rmse-r</th>\n",
       "      <th>rmse-d</th>\n",
       "      <th>rmse-sr</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.007033</td>\n",
       "      <td>0.002494</td>\n",
       "      <td>0.000356</td>\n",
       "      <td>0.011850</td>\n",
       "      <td>0.012368</td>\n",
       "      <td>0.000668</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.004365</td>\n",
       "      <td>0.000919</td>\n",
       "      <td>0.000283</td>\n",
       "      <td>0.006130</td>\n",
       "      <td>0.004079</td>\n",
       "      <td>0.000375</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005139</td>\n",
       "      <td>0.000949</td>\n",
       "      <td>0.000286</td>\n",
       "      <td>0.007097</td>\n",
       "      <td>0.003832</td>\n",
       "      <td>0.000374</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.004991</td>\n",
       "      <td>0.000871</td>\n",
       "      <td>0.000213</td>\n",
       "      <td>0.006528</td>\n",
       "      <td>0.004195</td>\n",
       "      <td>0.000286</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.003768</td>\n",
       "      <td>0.000513</td>\n",
       "      <td>0.000209</td>\n",
       "      <td>0.005236</td>\n",
       "      <td>0.002113</td>\n",
       "      <td>0.000249</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001360</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>0.000053</td>\n",
       "      <td>0.001934</td>\n",
       "      <td>0.000528</td>\n",
       "      <td>0.000059</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.005901</td>\n",
       "      <td>0.002726</td>\n",
       "      <td>0.000355</td>\n",
       "      <td>0.010733</td>\n",
       "      <td>0.012117</td>\n",
       "      <td>0.000620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.003683</td>\n",
       "      <td>0.000931</td>\n",
       "      <td>0.000231</td>\n",
       "      <td>0.005465</td>\n",
       "      <td>0.004074</td>\n",
       "      <td>0.000321</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.007005</td>\n",
       "      <td>0.001013</td>\n",
       "      <td>0.000353</td>\n",
       "      <td>0.009505</td>\n",
       "      <td>0.004139</td>\n",
       "      <td>0.000456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.006489</td>\n",
       "      <td>0.000866</td>\n",
       "      <td>0.000215</td>\n",
       "      <td>0.008142</td>\n",
       "      <td>0.004560</td>\n",
       "      <td>0.000296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>1</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.003453</td>\n",
       "      <td>0.000505</td>\n",
       "      <td>0.000163</td>\n",
       "      <td>0.004767</td>\n",
       "      <td>0.002297</td>\n",
       "      <td>0.000208</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>1</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001072</td>\n",
       "      <td>0.000093</td>\n",
       "      <td>0.000045</td>\n",
       "      <td>0.001560</td>\n",
       "      <td>0.000405</td>\n",
       "      <td>0.000050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.006397</td>\n",
       "      <td>0.002615</td>\n",
       "      <td>0.000392</td>\n",
       "      <td>0.011045</td>\n",
       "      <td>0.012216</td>\n",
       "      <td>0.000677</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.004198</td>\n",
       "      <td>0.001006</td>\n",
       "      <td>0.000221</td>\n",
       "      <td>0.006118</td>\n",
       "      <td>0.004716</td>\n",
       "      <td>0.000322</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005023</td>\n",
       "      <td>0.000907</td>\n",
       "      <td>0.000260</td>\n",
       "      <td>0.007067</td>\n",
       "      <td>0.004166</td>\n",
       "      <td>0.000334</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.005633</td>\n",
       "      <td>0.000886</td>\n",
       "      <td>0.000187</td>\n",
       "      <td>0.007319</td>\n",
       "      <td>0.004780</td>\n",
       "      <td>0.000265</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>2</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.003472</td>\n",
       "      <td>0.000510</td>\n",
       "      <td>0.000130</td>\n",
       "      <td>0.004789</td>\n",
       "      <td>0.002491</td>\n",
       "      <td>0.000170</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>2</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001069</td>\n",
       "      <td>0.000090</td>\n",
       "      <td>0.000044</td>\n",
       "      <td>0.001543</td>\n",
       "      <td>0.000420</td>\n",
       "      <td>0.000050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>3</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.006551</td>\n",
       "      <td>0.002481</td>\n",
       "      <td>0.000408</td>\n",
       "      <td>0.011407</td>\n",
       "      <td>0.012361</td>\n",
       "      <td>0.000698</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>3</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.004086</td>\n",
       "      <td>0.000899</td>\n",
       "      <td>0.000228</td>\n",
       "      <td>0.005846</td>\n",
       "      <td>0.004065</td>\n",
       "      <td>0.000310</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>3</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005310</td>\n",
       "      <td>0.000996</td>\n",
       "      <td>0.000312</td>\n",
       "      <td>0.007524</td>\n",
       "      <td>0.004362</td>\n",
       "      <td>0.000431</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>3</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.005227</td>\n",
       "      <td>0.000888</td>\n",
       "      <td>0.000191</td>\n",
       "      <td>0.006800</td>\n",
       "      <td>0.004573</td>\n",
       "      <td>0.000265</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>3</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.002727</td>\n",
       "      <td>0.000413</td>\n",
       "      <td>0.000127</td>\n",
       "      <td>0.004048</td>\n",
       "      <td>0.002026</td>\n",
       "      <td>0.000174</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>3</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001062</td>\n",
       "      <td>0.000089</td>\n",
       "      <td>0.000036</td>\n",
       "      <td>0.001375</td>\n",
       "      <td>0.000399</td>\n",
       "      <td>0.000043</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>4</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.007325</td>\n",
       "      <td>0.002724</td>\n",
       "      <td>0.000378</td>\n",
       "      <td>0.011318</td>\n",
       "      <td>0.011738</td>\n",
       "      <td>0.000675</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>4</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.003661</td>\n",
       "      <td>0.000898</td>\n",
       "      <td>0.000174</td>\n",
       "      <td>0.005784</td>\n",
       "      <td>0.004357</td>\n",
       "      <td>0.000277</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>4</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005539</td>\n",
       "      <td>0.001006</td>\n",
       "      <td>0.000279</td>\n",
       "      <td>0.007831</td>\n",
       "      <td>0.004835</td>\n",
       "      <td>0.000374</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>4</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.005370</td>\n",
       "      <td>0.000885</td>\n",
       "      <td>0.000228</td>\n",
       "      <td>0.007108</td>\n",
       "      <td>0.004123</td>\n",
       "      <td>0.000296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>4</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.002890</td>\n",
       "      <td>0.000441</td>\n",
       "      <td>0.000144</td>\n",
       "      <td>0.004261</td>\n",
       "      <td>0.002074</td>\n",
       "      <td>0.000196</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>4</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001219</td>\n",
       "      <td>0.000092</td>\n",
       "      <td>0.000047</td>\n",
       "      <td>0.001879</td>\n",
       "      <td>0.000443</td>\n",
       "      <td>0.000053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>5</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.006287</td>\n",
       "      <td>0.002518</td>\n",
       "      <td>0.000403</td>\n",
       "      <td>0.010492</td>\n",
       "      <td>0.011036</td>\n",
       "      <td>0.000704</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>5</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.004643</td>\n",
       "      <td>0.000927</td>\n",
       "      <td>0.000304</td>\n",
       "      <td>0.006407</td>\n",
       "      <td>0.004111</td>\n",
       "      <td>0.000408</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>5</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005255</td>\n",
       "      <td>0.001016</td>\n",
       "      <td>0.000278</td>\n",
       "      <td>0.007494</td>\n",
       "      <td>0.004206</td>\n",
       "      <td>0.000377</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>5</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.005361</td>\n",
       "      <td>0.000905</td>\n",
       "      <td>0.000192</td>\n",
       "      <td>0.007046</td>\n",
       "      <td>0.004245</td>\n",
       "      <td>0.000257</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>5</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.003046</td>\n",
       "      <td>0.000435</td>\n",
       "      <td>0.000163</td>\n",
       "      <td>0.004272</td>\n",
       "      <td>0.001932</td>\n",
       "      <td>0.000206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>5</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.000979</td>\n",
       "      <td>0.000092</td>\n",
       "      <td>0.000042</td>\n",
       "      <td>0.001420</td>\n",
       "      <td>0.000406</td>\n",
       "      <td>0.000051</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>6</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.006825</td>\n",
       "      <td>0.002358</td>\n",
       "      <td>0.000377</td>\n",
       "      <td>0.012127</td>\n",
       "      <td>0.013395</td>\n",
       "      <td>0.000624</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>6</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.004329</td>\n",
       "      <td>0.000974</td>\n",
       "      <td>0.000184</td>\n",
       "      <td>0.006376</td>\n",
       "      <td>0.004517</td>\n",
       "      <td>0.000282</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>6</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.006344</td>\n",
       "      <td>0.001035</td>\n",
       "      <td>0.000315</td>\n",
       "      <td>0.008697</td>\n",
       "      <td>0.004314</td>\n",
       "      <td>0.000433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>6</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.004947</td>\n",
       "      <td>0.000886</td>\n",
       "      <td>0.000229</td>\n",
       "      <td>0.006646</td>\n",
       "      <td>0.004215</td>\n",
       "      <td>0.000294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>6</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.003121</td>\n",
       "      <td>0.000446</td>\n",
       "      <td>0.000162</td>\n",
       "      <td>0.004194</td>\n",
       "      <td>0.001924</td>\n",
       "      <td>0.000205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>6</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.000976</td>\n",
       "      <td>0.000086</td>\n",
       "      <td>0.000042</td>\n",
       "      <td>0.001409</td>\n",
       "      <td>0.000406</td>\n",
       "      <td>0.000053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>7</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.007284</td>\n",
       "      <td>0.002538</td>\n",
       "      <td>0.000397</td>\n",
       "      <td>0.012391</td>\n",
       "      <td>0.013329</td>\n",
       "      <td>0.000696</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>43</th>\n",
       "      <td>7</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.003909</td>\n",
       "      <td>0.000959</td>\n",
       "      <td>0.000264</td>\n",
       "      <td>0.005727</td>\n",
       "      <td>0.004304</td>\n",
       "      <td>0.000351</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>44</th>\n",
       "      <td>7</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005211</td>\n",
       "      <td>0.001000</td>\n",
       "      <td>0.000270</td>\n",
       "      <td>0.007340</td>\n",
       "      <td>0.004487</td>\n",
       "      <td>0.000366</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>45</th>\n",
       "      <td>7</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.005182</td>\n",
       "      <td>0.000888</td>\n",
       "      <td>0.000207</td>\n",
       "      <td>0.006883</td>\n",
       "      <td>0.004315</td>\n",
       "      <td>0.000281</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>7</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.002861</td>\n",
       "      <td>0.000421</td>\n",
       "      <td>0.000156</td>\n",
       "      <td>0.004197</td>\n",
       "      <td>0.001791</td>\n",
       "      <td>0.000212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>47</th>\n",
       "      <td>7</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001240</td>\n",
       "      <td>0.000105</td>\n",
       "      <td>0.000046</td>\n",
       "      <td>0.001765</td>\n",
       "      <td>0.000485</td>\n",
       "      <td>0.000055</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>48</th>\n",
       "      <td>8</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.007146</td>\n",
       "      <td>0.002514</td>\n",
       "      <td>0.000409</td>\n",
       "      <td>0.011088</td>\n",
       "      <td>0.011156</td>\n",
       "      <td>0.000693</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>49</th>\n",
       "      <td>8</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.004238</td>\n",
       "      <td>0.000898</td>\n",
       "      <td>0.000229</td>\n",
       "      <td>0.005826</td>\n",
       "      <td>0.003863</td>\n",
       "      <td>0.000336</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>8</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.004637</td>\n",
       "      <td>0.000872</td>\n",
       "      <td>0.000323</td>\n",
       "      <td>0.006664</td>\n",
       "      <td>0.003530</td>\n",
       "      <td>0.000429</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>51</th>\n",
       "      <td>8</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.004922</td>\n",
       "      <td>0.000882</td>\n",
       "      <td>0.000205</td>\n",
       "      <td>0.006763</td>\n",
       "      <td>0.004529</td>\n",
       "      <td>0.000272</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>52</th>\n",
       "      <td>8</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.002893</td>\n",
       "      <td>0.000428</td>\n",
       "      <td>0.000136</td>\n",
       "      <td>0.004086</td>\n",
       "      <td>0.001919</td>\n",
       "      <td>0.000182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>53</th>\n",
       "      <td>8</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001178</td>\n",
       "      <td>0.000102</td>\n",
       "      <td>0.000047</td>\n",
       "      <td>0.001707</td>\n",
       "      <td>0.000437</td>\n",
       "      <td>0.000053</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>54</th>\n",
       "      <td>9</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.007395</td>\n",
       "      <td>0.002765</td>\n",
       "      <td>0.000343</td>\n",
       "      <td>0.013324</td>\n",
       "      <td>0.014986</td>\n",
       "      <td>0.000590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>55</th>\n",
       "      <td>9</td>\n",
       "      <td>M soil, H season</td>\n",
       "      <td>0.003907</td>\n",
       "      <td>0.000820</td>\n",
       "      <td>0.000221</td>\n",
       "      <td>0.005626</td>\n",
       "      <td>0.003520</td>\n",
       "      <td>0.000327</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>56</th>\n",
       "      <td>9</td>\n",
       "      <td>M soil, H noise</td>\n",
       "      <td>0.005763</td>\n",
       "      <td>0.001063</td>\n",
       "      <td>0.000316</td>\n",
       "      <td>0.008063</td>\n",
       "      <td>0.004448</td>\n",
       "      <td>0.000401</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>57</th>\n",
       "      <td>9</td>\n",
       "      <td>seasonal cleaning</td>\n",
       "      <td>0.006335</td>\n",
       "      <td>0.000904</td>\n",
       "      <td>0.000243</td>\n",
       "      <td>0.007880</td>\n",
       "      <td>0.004169</td>\n",
       "      <td>0.000309</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>58</th>\n",
       "      <td>9</td>\n",
       "      <td>M soil</td>\n",
       "      <td>0.003024</td>\n",
       "      <td>0.000481</td>\n",
       "      <td>0.000153</td>\n",
       "      <td>0.004434</td>\n",
       "      <td>0.002230</td>\n",
       "      <td>0.000212</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>59</th>\n",
       "      <td>9</td>\n",
       "      <td>L soil</td>\n",
       "      <td>0.001167</td>\n",
       "      <td>0.000095</td>\n",
       "      <td>0.000041</td>\n",
       "      <td>0.001670</td>\n",
       "      <td>0.000443</td>\n",
       "      <td>0.000047</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    run               name     mae-r     mae-d    mae-sr    rmse-r    rmse-d  \\\n",
       "0     0             normal  0.007033  0.002494  0.000356  0.011850  0.012368   \n",
       "1     0   M soil, H season  0.004365  0.000919  0.000283  0.006130  0.004079   \n",
       "2     0    M soil, H noise  0.005139  0.000949  0.000286  0.007097  0.003832   \n",
       "3     0  seasonal cleaning  0.004991  0.000871  0.000213  0.006528  0.004195   \n",
       "4     0             M soil  0.003768  0.000513  0.000209  0.005236  0.002113   \n",
       "5     0             L soil  0.001360  0.000110  0.000053  0.001934  0.000528   \n",
       "6     1             normal  0.005901  0.002726  0.000355  0.010733  0.012117   \n",
       "7     1   M soil, H season  0.003683  0.000931  0.000231  0.005465  0.004074   \n",
       "8     1    M soil, H noise  0.007005  0.001013  0.000353  0.009505  0.004139   \n",
       "9     1  seasonal cleaning  0.006489  0.000866  0.000215  0.008142  0.004560   \n",
       "10    1             M soil  0.003453  0.000505  0.000163  0.004767  0.002297   \n",
       "11    1             L soil  0.001072  0.000093  0.000045  0.001560  0.000405   \n",
       "12    2             normal  0.006397  0.002615  0.000392  0.011045  0.012216   \n",
       "13    2   M soil, H season  0.004198  0.001006  0.000221  0.006118  0.004716   \n",
       "14    2    M soil, H noise  0.005023  0.000907  0.000260  0.007067  0.004166   \n",
       "15    2  seasonal cleaning  0.005633  0.000886  0.000187  0.007319  0.004780   \n",
       "16    2             M soil  0.003472  0.000510  0.000130  0.004789  0.002491   \n",
       "17    2             L soil  0.001069  0.000090  0.000044  0.001543  0.000420   \n",
       "18    3             normal  0.006551  0.002481  0.000408  0.011407  0.012361   \n",
       "19    3   M soil, H season  0.004086  0.000899  0.000228  0.005846  0.004065   \n",
       "20    3    M soil, H noise  0.005310  0.000996  0.000312  0.007524  0.004362   \n",
       "21    3  seasonal cleaning  0.005227  0.000888  0.000191  0.006800  0.004573   \n",
       "22    3             M soil  0.002727  0.000413  0.000127  0.004048  0.002026   \n",
       "23    3             L soil  0.001062  0.000089  0.000036  0.001375  0.000399   \n",
       "24    4             normal  0.007325  0.002724  0.000378  0.011318  0.011738   \n",
       "25    4   M soil, H season  0.003661  0.000898  0.000174  0.005784  0.004357   \n",
       "26    4    M soil, H noise  0.005539  0.001006  0.000279  0.007831  0.004835   \n",
       "27    4  seasonal cleaning  0.005370  0.000885  0.000228  0.007108  0.004123   \n",
       "28    4             M soil  0.002890  0.000441  0.000144  0.004261  0.002074   \n",
       "29    4             L soil  0.001219  0.000092  0.000047  0.001879  0.000443   \n",
       "30    5             normal  0.006287  0.002518  0.000403  0.010492  0.011036   \n",
       "31    5   M soil, H season  0.004643  0.000927  0.000304  0.006407  0.004111   \n",
       "32    5    M soil, H noise  0.005255  0.001016  0.000278  0.007494  0.004206   \n",
       "33    5  seasonal cleaning  0.005361  0.000905  0.000192  0.007046  0.004245   \n",
       "34    5             M soil  0.003046  0.000435  0.000163  0.004272  0.001932   \n",
       "35    5             L soil  0.000979  0.000092  0.000042  0.001420  0.000406   \n",
       "36    6             normal  0.006825  0.002358  0.000377  0.012127  0.013395   \n",
       "37    6   M soil, H season  0.004329  0.000974  0.000184  0.006376  0.004517   \n",
       "38    6    M soil, H noise  0.006344  0.001035  0.000315  0.008697  0.004314   \n",
       "39    6  seasonal cleaning  0.004947  0.000886  0.000229  0.006646  0.004215   \n",
       "40    6             M soil  0.003121  0.000446  0.000162  0.004194  0.001924   \n",
       "41    6             L soil  0.000976  0.000086  0.000042  0.001409  0.000406   \n",
       "42    7             normal  0.007284  0.002538  0.000397  0.012391  0.013329   \n",
       "43    7   M soil, H season  0.003909  0.000959  0.000264  0.005727  0.004304   \n",
       "44    7    M soil, H noise  0.005211  0.001000  0.000270  0.007340  0.004487   \n",
       "45    7  seasonal cleaning  0.005182  0.000888  0.000207  0.006883  0.004315   \n",
       "46    7             M soil  0.002861  0.000421  0.000156  0.004197  0.001791   \n",
       "47    7             L soil  0.001240  0.000105  0.000046  0.001765  0.000485   \n",
       "48    8             normal  0.007146  0.002514  0.000409  0.011088  0.011156   \n",
       "49    8   M soil, H season  0.004238  0.000898  0.000229  0.005826  0.003863   \n",
       "50    8    M soil, H noise  0.004637  0.000872  0.000323  0.006664  0.003530   \n",
       "51    8  seasonal cleaning  0.004922  0.000882  0.000205  0.006763  0.004529   \n",
       "52    8             M soil  0.002893  0.000428  0.000136  0.004086  0.001919   \n",
       "53    8             L soil  0.001178  0.000102  0.000047  0.001707  0.000437   \n",
       "54    9             normal  0.007395  0.002765  0.000343  0.013324  0.014986   \n",
       "55    9   M soil, H season  0.003907  0.000820  0.000221  0.005626  0.003520   \n",
       "56    9    M soil, H noise  0.005763  0.001063  0.000316  0.008063  0.004448   \n",
       "57    9  seasonal cleaning  0.006335  0.000904  0.000243  0.007880  0.004169   \n",
       "58    9             M soil  0.003024  0.000481  0.000153  0.004434  0.002230   \n",
       "59    9             L soil  0.001167  0.000095  0.000041  0.001670  0.000443   \n",
       "\n",
       "     rmse-sr  \n",
       "0   0.000668  \n",
       "1   0.000375  \n",
       "2   0.000374  \n",
       "3   0.000286  \n",
       "4   0.000249  \n",
       "5   0.000059  \n",
       "6   0.000620  \n",
       "7   0.000321  \n",
       "8   0.000456  \n",
       "9   0.000296  \n",
       "10  0.000208  \n",
       "11  0.000050  \n",
       "12  0.000677  \n",
       "13  0.000322  \n",
       "14  0.000334  \n",
       "15  0.000265  \n",
       "16  0.000170  \n",
       "17  0.000050  \n",
       "18  0.000698  \n",
       "19  0.000310  \n",
       "20  0.000431  \n",
       "21  0.000265  \n",
       "22  0.000174  \n",
       "23  0.000043  \n",
       "24  0.000675  \n",
       "25  0.000277  \n",
       "26  0.000374  \n",
       "27  0.000296  \n",
       "28  0.000196  \n",
       "29  0.000053  \n",
       "30  0.000704  \n",
       "31  0.000408  \n",
       "32  0.000377  \n",
       "33  0.000257  \n",
       "34  0.000206  \n",
       "35  0.000051  \n",
       "36  0.000624  \n",
       "37  0.000282  \n",
       "38  0.000433  \n",
       "39  0.000294  \n",
       "40  0.000205  \n",
       "41  0.000053  \n",
       "42  0.000696  \n",
       "43  0.000351  \n",
       "44  0.000366  \n",
       "45  0.000281  \n",
       "46  0.000212  \n",
       "47  0.000055  \n",
       "48  0.000693  \n",
       "49  0.000336  \n",
       "50  0.000429  \n",
       "51  0.000272  \n",
       "52  0.000182  \n",
       "53  0.000053  \n",
       "54  0.000590  \n",
       "55  0.000327  \n",
       "56  0.000401  \n",
       "57  0.000309  \n",
       "58  0.000212  \n",
       "59  0.000047  "
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "study_results = pd.read_csv('data/synthetic_soiling_study_10yr_20220524.csv', index_col=0)\n",
    "study_results.loc[study_results['name'] == 'M Soil, H season', 'name'] = 'M soil, H season'\n",
    "study_results.loc[study_results['name'] == 'M Soil, H noise', 'name'] = 'M soil, H noise'\n",
    "study_results.loc[study_results['name'] == 'Seasonal cleaning', 'name'] = 'seasonal cleaning'\n",
    "study_results.loc[study_results['name'] == 'L/M Soil (.0005)', 'name'] = 'M soil'\n",
    "study_results.loc[study_results['name'] == 'Low Soil (.0001)', 'name'] = 'L soil'\n",
    "study_results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "sns.displot?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:5: UserWarning: Matplotlib is currently using pgf, which is a non-GUI backend, so cannot show the figure.\n",
      "  \"\"\"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 409.238x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.displot(study_results, x='mae-r', hue='name', bins=10, multiple='stack', height=4)\n",
    "plt.xlabel('loss MAE')\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synth-loss-mae.pgf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:5: UserWarning: Matplotlib is currently using pgf, which is a non-GUI backend, so cannot show the figure.\n",
      "  \"\"\"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 409.238x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.displot(study_results, x='mae-d', hue='name', bins=10, multiple='stack', height=4)\n",
    "plt.xlabel('rate MAE')\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synth-rate-mae.pgf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/ipykernel_launcher.py:5: UserWarning: Matplotlib is currently using pgf, which is a non-GUI backend, so cannot show the figure.\n",
      "  \"\"\"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 409.238x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.displot(study_results, x='mae-sr', hue='name', bins=10, multiple='stack', height=4)\n",
    "plt.xlabel('filtered rate MAE')\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synth-frate-mae.pgf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.005020907464264909"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "residual = dfs[i]['soiling'].values-1- s1d\n",
    "np.mean(np.abs(residual))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "pks, _ = find_peaks(-1 * (dfs[i]['soiling'].values - 1))\n",
    "trghs, _ = find_peaks(dfs[i]['soiling'].values - 1)\n",
    "trghs = np.concatenate([[0], trghs])\n",
    "event_report = pd.DataFrame(columns=[\n",
    "    'start', 'end', 'peak', 'loss', 'rate', 'est peak', 'est loss', 'est rate'\n",
    "])\n",
    "event_report['start'] = trghs[:-1]\n",
    "event_report['end'] = trghs[1:]\n",
    "event_report['peak'] = (dfs[i]['soiling'].values-1)[pks]\n",
    "for j in range(len(event_report)):\n",
    "    slce = np.s_[event_report.loc[j]['start']: event_report.loc[j]['end']]\n",
    "    actual_loss = np.sum((dfs[i]['soiling'].values - 1)[slce])\n",
    "    estimated_loss = np.sum(s1d[slce])\n",
    "    estimated_peak = np.min(s1d[slce])\n",
    "    actual_rates = np.diff((dfs[i]['soiling'].values - 1)[slce])\n",
    "    actual_rates = actual_rates[actual_rates <= 0]\n",
    "    actual_rate = mode(actual_rates)[0][0]\n",
    "    estimated_rates = np.diff(s1d[slce])\n",
    "    estimated_rates = estimated_rates[estimated_rates <= 0]\n",
    "    try:\n",
    "        estimated_rate = mode(estimated_rates)[0][0]\n",
    "    except IndexError:\n",
    "        estimated_rate = 0\n",
    "    event_report.loc[j, ['loss', 'rate', 'est peak', 'est loss', 'est rate']] = [\n",
    "        actual_loss, actual_rate, estimated_peak, estimated_loss, estimated_rate\n",
    "    ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5, 4))\n",
    "slct = np.abs(np.asarray(event_report['loss'].values, dtype=float)) >= .75\n",
    "plt.scatter(event_report['loss'], event_report['est loss'], s=5)\n",
    "plt.scatter(event_report['loss'][slct], event_report['est loss'][slct], s=5, label='20 largest events')\n",
    "plt.legend()\n",
    "xpoints = ypoints = plt.xlim()\n",
    "plt.plot(xpoints, ypoints, linestyle='--', color='red', lw=1, scalex=False, scaley=False)\n",
    "plt.ylabel('estimated')\n",
    "plt.xlabel('actual')\n",
    "plt.title('total soiling loss by event')\n",
    "plt.tight_layout()\n",
    "plt.show();\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synthetic-loss.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "20 110\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(5, 4))\n",
    "# plt.scatter(event_report['rate'], event_report['est rate'],\n",
    "#             s=10*np.abs(np.asarray(event_report['loss'].values, dtype=float)))\n",
    "slct = np.abs(np.asarray(event_report['loss'].values, dtype=float)) >= .75\n",
    "plt.scatter(event_report['rate'][slct], event_report['est rate'][slct], s=5)\n",
    "xpoints = ypoints = plt.xlim()\n",
    "plt.plot(xpoints, ypoints, linestyle='--', color='red', lw=1, scalex=False, scaley=False)\n",
    "plt.ylabel('estimated')\n",
    "plt.xlabel('actual')\n",
    "plt.title('soiling rate by event (largest 20)')\n",
    "plt.tight_layout()\n",
    "print(np.sum(slct), len(slct))\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "if SAVE:\n",
    "    plt.gcf().savefig('figs/synthetic-rate.pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "event_losses = np.asarray(event_report['loss'].values,dtype=float)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([ 1.,  4., 10.,  8., 27., 19., 14., 18.,  6.,  3.]),\n",
       " array([-3.43293313, -2.9847582 , -2.53658326, -2.08840833, -1.6402334 ,\n",
       "        -1.19205847, -0.74388354, -0.29570861,  0.15246633,  0.60064126,\n",
       "         1.04881619]),\n",
       " <BarContainer object of 10 artists>)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.hist(np.log10(np.abs(event_losses)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6692801846755305"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r2_score(event_report['rate'][slct], event_report['est rate'][slct])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.9613598787621707"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r2_score(event_report['loss'][slct], event_report['est loss'][slct])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.9095718219060916, 2.755274554301928e-08)"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pearsonr(event_report['rate'][slct], event_report['est rate'][slct])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Synthetic data example 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = dfs[0]\n",
    "data.plot(y='daily_norm')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "===============================================================================\n",
      "                                     CVXPY                                     \n",
      "                                    v1.1.18                                    \n",
      "===============================================================================\n",
      "(CVXPY) May 18 04:37:25 PM: Your problem has 14612 variables, 5 constraints, and 3651 parameters.\n",
      "(CVXPY) May 18 04:37:25 PM: It is compliant with the following grammars: DCP, DQCP\n",
      "(CVXPY) May 18 04:37:25 PM: CVXPY will first compile your problem; then, it will invoke a numerical solver to obtain a solution.\n",
      "-------------------------------------------------------------------------------\n",
      "                                  Compilation                                  \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:25 PM: Compiling problem (target solver=MOSEK).\n",
      "(CVXPY) May 18 04:37:25 PM: Reduction chain: Dcp2Cone -> CvxAttr2Constr -> ConeMatrixStuffing -> MOSEK\n",
      "(CVXPY) May 18 04:37:25 PM: Applying reduction Dcp2Cone\n",
      "(CVXPY) May 18 04:37:25 PM: Applying reduction CvxAttr2Constr\n",
      "(CVXPY) May 18 04:37:25 PM: Applying reduction ConeMatrixStuffing\n",
      "(CVXPY) May 18 04:37:27 PM: Applying reduction MOSEK\n",
      "(CVXPY) May 18 04:37:43 PM: Finished problem compilation (took 1.815e+01 seconds).\n",
      "(CVXPY) May 18 04:37:43 PM: (Subsequent compilations of this problem, using the same arguments, should take less time.)\n",
      "-------------------------------------------------------------------------------\n",
      "                                Numerical solver                               \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:43 PM: Invoking solver MOSEK  to obtain a solution.\n",
      "\n",
      "\n",
      "(CVXPY) May 18 04:37:43 PM: Problem\n",
      "(CVXPY) May 18 04:37:43 PM:   Name                   :                 \n",
      "(CVXPY) May 18 04:37:43 PM:   Objective sense        : max             \n",
      "(CVXPY) May 18 04:37:43 PM:   Type                   : CONIC (conic optimization problem)\n",
      "(CVXPY) May 18 04:37:43 PM:   Constraints            : 32874           \n",
      "(CVXPY) May 18 04:37:43 PM:   Cones                  : 1               \n",
      "(CVXPY) May 18 04:37:43 PM:   Scalar variables       : 54420           \n",
      "(CVXPY) May 18 04:37:43 PM:   Matrix variables       : 0               \n",
      "(CVXPY) May 18 04:37:43 PM:   Integer variables      : 0               \n",
      "(CVXPY) May 18 04:37:43 PM: \n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer started.\n",
      "(CVXPY) May 18 04:37:43 PM: Presolve started.\n",
      "(CVXPY) May 18 04:37:43 PM: Linear dependency checker started.\n",
      "(CVXPY) May 18 04:37:43 PM: Linear dependency checker terminated.\n",
      "(CVXPY) May 18 04:37:43 PM: Eliminator started.\n",
      "(CVXPY) May 18 04:37:43 PM: Freed constraints in eliminator : 14241\n",
      "(CVXPY) May 18 04:37:43 PM: Eliminator terminated.\n",
      "(CVXPY) May 18 04:37:43 PM: Eliminator started.\n",
      "(CVXPY) May 18 04:37:43 PM: Freed constraints in eliminator : 0\n",
      "(CVXPY) May 18 04:37:43 PM: Eliminator terminated.\n",
      "(CVXPY) May 18 04:37:43 PM: Eliminator - tries                  : 2                 time                   : 0.00            \n",
      "(CVXPY) May 18 04:37:43 PM: Lin. dep.  - tries                  : 1                 time                   : 0.01            \n",
      "(CVXPY) May 18 04:37:43 PM: Lin. dep.  - number                 : 0               \n",
      "(CVXPY) May 18 04:37:43 PM: Presolve terminated. Time: 0.07    \n",
      "(CVXPY) May 18 04:37:43 PM: GP based matrix reordering started.\n",
      "(CVXPY) May 18 04:37:43 PM: GP based matrix reordering terminated.\n",
      "(CVXPY) May 18 04:37:43 PM: Problem\n",
      "(CVXPY) May 18 04:37:43 PM:   Name                   :                 \n",
      "(CVXPY) May 18 04:37:43 PM:   Objective sense        : max             \n",
      "(CVXPY) May 18 04:37:43 PM:   Type                   : CONIC (conic optimization problem)\n",
      "(CVXPY) May 18 04:37:43 PM:   Constraints            : 32874           \n",
      "(CVXPY) May 18 04:37:43 PM:   Cones                  : 1               \n",
      "(CVXPY) May 18 04:37:43 PM:   Scalar variables       : 54420           \n",
      "(CVXPY) May 18 04:37:43 PM:   Matrix variables       : 0               \n",
      "(CVXPY) May 18 04:37:43 PM:   Integer variables      : 0               \n",
      "(CVXPY) May 18 04:37:43 PM: \n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer  - threads                : 8               \n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer  - solved problem         : the primal      \n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer  - Constraints            : 4021\n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer  - Cones                  : 2\n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer  - Scalar variables       : 18264             conic                  : 3655            \n",
      "(CVXPY) May 18 04:37:43 PM: Optimizer  - Semi-definite variables: 0                 scalarized             : 0               \n",
      "(CVXPY) May 18 04:37:43 PM: Factor     - setup time             : 0.05              dense det. time        : 0.00            \n",
      "(CVXPY) May 18 04:37:43 PM: Factor     - ML order time          : 0.00              GP order time          : 0.03            \n",
      "(CVXPY) May 18 04:37:43 PM: Factor     - nonzeros before factor : 2.15e+04          after factor           : 8.26e+04        \n",
      "(CVXPY) May 18 04:37:43 PM: Factor     - dense dim.             : 1                 flops                  : 3.31e+06        \n",
      "(CVXPY) May 18 04:37:43 PM: Factor     - GP saved nzs           : 3.90e+04          GP saved flops         : 9.86e+06        \n",
      "(CVXPY) May 18 04:37:43 PM: ITE PFEAS    DFEAS    GFEAS    PRSTATUS   POBJ              DOBJ              MU       TIME  \n",
      "(CVXPY) May 18 04:37:43 PM: 0   1.0e+03  4.1e+00  1.0e+03  0.00e+00   0.000000000e+00   1.000000000e+03   1.0e+00  0.15  \n",
      "(CVXPY) May 18 04:37:43 PM: 1   7.9e+02  3.2e+00  8.8e+02  -9.91e-01  1.347370023e-01   9.938999236e+02   7.9e-01  0.17  \n",
      "(CVXPY) May 18 04:37:43 PM: 2   7.2e+02  2.9e+00  1.3e+02  -4.90e-01  1.173510701e+01   5.054107613e+02   7.2e-01  0.18  \n",
      "(CVXPY) May 18 04:37:43 PM: 3   3.0e+02  1.2e+00  4.1e+01  9.52e-01   2.010164990e+01   1.738821645e+02   3.0e-01  0.19  \n",
      "(CVXPY) May 18 04:37:43 PM: 4   1.3e+02  5.1e-01  1.0e+01  1.90e+00   1.622087169e+01   5.999780861e+01   1.3e-01  0.20  \n",
      "(CVXPY) May 18 04:37:43 PM: 5   7.6e+01  3.1e-01  5.1e+00  1.39e+00   1.835825320e+01   4.262886130e+01   7.6e-02  0.21  \n",
      "(CVXPY) May 18 04:37:43 PM: 6   4.0e+01  1.6e-01  2.0e+00  1.25e+00   2.012788297e+01   3.203307315e+01   4.0e-02  0.22  \n",
      "(CVXPY) May 18 04:37:43 PM: 7   3.0e+01  1.2e-01  1.3e+00  1.10e+00   1.984475232e+01   2.861502164e+01   3.0e-02  0.23  \n",
      "(CVXPY) May 18 04:37:43 PM: 8   2.0e+01  8.0e-02  6.9e-01  1.11e+00   1.954627024e+01   2.514092736e+01   2.0e-02  0.24  \n",
      "(CVXPY) May 18 04:37:43 PM: 9   1.2e+01  5.0e-02  3.4e-01  1.14e+00   1.971456665e+01   2.308466004e+01   1.2e-02  0.25  \n",
      "(CVXPY) May 18 04:37:43 PM: 10  8.6e+00  3.5e-02  1.9e-01  1.16e+00   1.992180581e+01   2.217726043e+01   8.6e-03  0.26  \n",
      "(CVXPY) May 18 04:37:43 PM: 11  4.9e+00  2.0e-02  8.1e-02  1.17e+00   2.015570559e+01   2.137969729e+01   4.9e-03  0.28  \n",
      "(CVXPY) May 18 04:37:43 PM: 12  3.8e+00  1.5e-02  5.4e-02  1.16e+00   2.023948907e+01   2.115091635e+01   3.8e-03  0.29  \n",
      "(CVXPY) May 18 04:37:43 PM: 13  2.6e+00  1.0e-02  3.0e-02  1.14e+00   2.032927240e+01   2.092984009e+01   2.6e-03  0.30  \n",
      "(CVXPY) May 18 04:37:43 PM: 14  2.0e+00  8.2e-03  2.1e-02  1.11e+00   2.037369306e+01   2.084007945e+01   2.0e-03  0.31  \n",
      "(CVXPY) May 18 04:37:43 PM: 15  1.3e+00  5.2e-03  1.0e-02  1.10e+00   2.043496715e+01   2.072453019e+01   1.3e-03  0.33  \n",
      "(CVXPY) May 18 04:37:43 PM: 16  7.3e-01  3.0e-03  4.4e-03  1.07e+00   2.048452910e+01   2.064689466e+01   7.3e-04  0.34  \n",
      "(CVXPY) May 18 04:37:43 PM: 17  4.5e-01  1.8e-03  2.2e-03  1.04e+00   2.051134530e+01   2.061165750e+01   4.5e-04  0.35  \n",
      "(CVXPY) May 18 04:37:43 PM: 18  2.5e-01  1.0e-03  8.9e-04  1.03e+00   2.053219337e+01   2.058741029e+01   2.5e-04  0.37  \n",
      "(CVXPY) May 18 04:37:43 PM: 19  1.3e-01  5.1e-04  3.1e-04  1.02e+00   2.054605074e+01   2.057352822e+01   1.3e-04  0.39  \n",
      "(CVXPY) May 18 04:37:43 PM: 20  6.8e-02  2.8e-04  1.2e-04  1.01e+00   2.055266990e+01   2.056755657e+01   6.8e-05  0.40  \n",
      "(CVXPY) May 18 04:37:43 PM: 21  3.7e-02  1.5e-04  5.1e-05  1.00e+00   2.055640826e+01   2.056459676e+01   3.8e-05  0.41  \n",
      "(CVXPY) May 18 04:37:43 PM: 22  3.4e-02  1.4e-04  4.5e-05  1.00e+00   2.055683125e+01   2.056434532e+01   3.4e-05  0.42  \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(CVXPY) May 18 04:37:43 PM: 23  2.7e-02  1.1e-04  3.1e-05  9.98e-01   2.055780159e+01   2.056370852e+01   2.7e-05  0.43  \n",
      "(CVXPY) May 18 04:37:43 PM: 24  2.7e-02  1.1e-04  3.2e-05  7.87e-01   2.055825273e+01   2.056428088e+01   2.7e-05  0.45  \n",
      "(CVXPY) May 18 04:37:43 PM: 25  2.7e-02  1.1e-04  3.2e-05  4.36e-01   2.055890408e+01   2.056504943e+01   2.7e-05  0.46  \n",
      "(CVXPY) May 18 04:37:43 PM: 26  2.6e-02  1.1e-04  3.2e-05  4.52e-01   2.055910522e+01   2.056521903e+01   2.6e-05  0.47  \n",
      "(CVXPY) May 18 04:37:43 PM: 27  2.6e-02  1.1e-04  3.2e-05  4.37e-01   2.055935430e+01   2.056550042e+01   2.6e-05  0.48  \n",
      "(CVXPY) May 18 04:37:43 PM: 28  2.5e-02  1.0e-04  3.1e-05  4.38e-01   2.055976845e+01   2.056589307e+01   2.5e-05  0.49  \n",
      "(CVXPY) May 18 04:37:44 PM: 29  2.5e-02  1.0e-04  3.0e-05  4.70e-01   2.056011612e+01   2.056616319e+01   2.5e-05  0.50  \n",
      "(CVXPY) May 18 04:37:44 PM: 30  2.4e-02  1.0e-04  3.0e-05  4.87e-01   2.056043348e+01   2.056650020e+01   2.5e-05  0.51  \n",
      "(CVXPY) May 18 04:37:44 PM: 31  2.4e-02  9.7e-05  2.9e-05  4.19e-01   2.056103680e+01   2.056709000e+01   2.4e-05  0.51  \n",
      "(CVXPY) May 18 04:37:44 PM: 32  2.3e-02  9.6e-05  2.9e-05  4.13e-01   2.056106130e+01   2.056700951e+01   2.4e-05  0.52  \n",
      "(CVXPY) May 18 04:37:44 PM: 33  2.2e-02  9.2e-05  2.7e-05  5.48e-01   2.056162875e+01   2.056745349e+01   2.3e-05  0.53  \n",
      "(CVXPY) May 18 04:37:44 PM: 34  2.2e-02  8.9e-05  2.7e-05  3.56e-01   2.056212192e+01   2.056791496e+01   2.2e-05  0.54  \n",
      "(CVXPY) May 18 04:37:44 PM: 35  2.1e-02  8.6e-05  2.6e-05  3.98e-01   2.056290921e+01   2.056866058e+01   2.1e-05  0.55  \n",
      "(CVXPY) May 18 04:37:44 PM: 36  2.1e-02  8.4e-05  2.5e-05  4.07e-01   2.056301795e+01   2.056867541e+01   2.1e-05  0.56  \n",
      "(CVXPY) May 18 04:37:44 PM: 37  2.0e-02  8.3e-05  2.5e-05  3.75e-01   2.056340459e+01   2.056910597e+01   2.0e-05  0.57  \n",
      "(CVXPY) May 18 04:37:44 PM: 38  2.0e-02  8.1e-05  2.4e-05  3.77e-01   2.056347566e+01   2.056901559e+01   2.0e-05  0.58  \n",
      "(CVXPY) May 18 04:37:44 PM: 39  2.0e-02  8.1e-05  2.4e-05  5.74e-01   2.056352079e+01   2.056904556e+01   2.0e-05  0.58  \n",
      "(CVXPY) May 18 04:37:44 PM: 40  1.9e-02  7.7e-05  2.2e-05  5.83e-01   2.056382689e+01   2.056910766e+01   1.9e-05  0.59  \n",
      "(CVXPY) May 18 04:37:44 PM: 41  1.8e-02  7.5e-05  2.2e-05  5.35e-01   2.056425460e+01   2.056945312e+01   1.8e-05  0.60  \n",
      "(CVXPY) May 18 04:37:44 PM: 42  1.7e-02  7.1e-05  2.0e-05  5.21e-01   2.056485840e+01   2.056993618e+01   1.7e-05  0.61  \n",
      "(CVXPY) May 18 04:37:44 PM: 43  1.6e-02  6.6e-05  1.9e-05  4.14e-01   2.056578887e+01   2.057074245e+01   1.6e-05  0.62  \n",
      "(CVXPY) May 18 04:37:44 PM: 44  1.5e-02  6.3e-05  1.8e-05  4.18e-01   2.056647532e+01   2.057129700e+01   1.5e-05  0.63  \n",
      "(CVXPY) May 18 04:37:44 PM: 45  1.5e-02  6.2e-05  1.7e-05  4.98e-01   2.056652566e+01   2.057116916e+01   1.5e-05  0.64  \n",
      "(CVXPY) May 18 04:37:44 PM: 46  1.5e-02  5.9e-05  1.6e-05  4.93e-01   2.056699799e+01   2.057154812e+01   1.5e-05  0.65  \n",
      "(CVXPY) May 18 04:37:44 PM: 47  1.4e-02  5.7e-05  1.6e-05  4.41e-01   2.056755016e+01   2.057201928e+01   1.4e-05  0.66  \n",
      "(CVXPY) May 18 04:37:44 PM: 48  1.3e-02  5.5e-05  1.5e-05  4.26e-01   2.056789962e+01   2.057228458e+01   1.3e-05  0.66  \n",
      "(CVXPY) May 18 04:37:44 PM: 49  1.2e-02  4.9e-05  1.3e-05  5.19e-01   2.056897071e+01   2.057296001e+01   1.2e-05  0.67  \n",
      "(CVXPY) May 18 04:37:44 PM: 50  1.2e-02  4.7e-05  1.2e-05  4.72e-01   2.056930222e+01   2.057324907e+01   1.2e-05  0.68  \n",
      "(CVXPY) May 18 04:37:44 PM: 51  1.1e-02  4.4e-05  1.1e-05  4.97e-01   2.056997801e+01   2.057377666e+01   1.1e-05  0.69  \n",
      "(CVXPY) May 18 04:37:44 PM: 52  1.1e-02  4.4e-05  1.1e-05  3.33e-01   2.057020097e+01   2.057398003e+01   1.1e-05  0.70  \n",
      "(CVXPY) May 18 04:37:44 PM: 53  1.0e-02  4.1e-05  1.0e-05  5.71e-01   2.057060362e+01   2.057409227e+01   1.0e-05  0.71  \n",
      "(CVXPY) May 18 04:37:44 PM: 54  9.4e-03  3.8e-05  9.3e-06  5.47e-01   2.057118097e+01   2.057453363e+01   9.4e-06  0.72  \n",
      "(CVXPY) May 18 04:37:44 PM: 55  9.3e-03  3.8e-05  9.1e-06  5.63e-01   2.057127810e+01   2.057459403e+01   9.3e-06  0.73  \n",
      "(CVXPY) May 18 04:37:44 PM: 56  8.1e-03  3.3e-05  7.6e-06  5.59e-01   2.057243349e+01   2.057543566e+01   8.1e-06  0.74  \n",
      "(CVXPY) May 18 04:37:44 PM: 57  8.0e-03  3.3e-05  7.6e-06  4.72e-01   2.057256527e+01   2.057555668e+01   8.0e-06  0.74  \n",
      "(CVXPY) May 18 04:37:44 PM: 58  7.8e-03  3.2e-05  7.3e-06  6.08e-01   2.057263712e+01   2.057554226e+01   7.9e-06  0.75  \n",
      "(CVXPY) May 18 04:37:44 PM: 59  6.6e-03  2.7e-05  5.7e-06  6.37e-01   2.057388153e+01   2.057640756e+01   6.6e-06  0.76  \n",
      "(CVXPY) May 18 04:37:44 PM: 60  6.1e-03  2.5e-05  5.2e-06  7.15e-01   2.057422217e+01   2.057658471e+01   6.2e-06  0.77  \n",
      "(CVXPY) May 18 04:37:44 PM: 61  5.3e-03  2.2e-05  4.2e-06  7.32e-01   2.057497769e+01   2.057705630e+01   5.3e-06  0.78  \n",
      "(CVXPY) May 18 04:37:44 PM: 62  4.4e-03  1.8e-05  3.3e-06  7.70e-01   2.057581836e+01   2.057758674e+01   4.5e-06  0.79  \n",
      "(CVXPY) May 18 04:37:44 PM: 63  4.4e-03  1.8e-05  3.2e-06  5.57e-01   2.057594244e+01   2.057769986e+01   4.4e-06  0.80  \n",
      "(CVXPY) May 18 04:37:44 PM: 64  4.0e-03  1.6e-05  2.9e-06  7.00e-01   2.057629251e+01   2.057794030e+01   4.0e-06  0.81  \n",
      "(CVXPY) May 18 04:37:44 PM: 65  4.0e-03  1.6e-05  2.8e-06  7.39e-01   2.057636576e+01   2.057799339e+01   4.0e-06  0.81  \n",
      "(CVXPY) May 18 04:37:44 PM: 66  3.7e-03  1.5e-05  2.5e-06  7.33e-01   2.057673711e+01   2.057825475e+01   3.7e-06  0.82  \n",
      "(CVXPY) May 18 04:37:44 PM: 67  3.5e-03  1.4e-05  2.4e-06  7.36e-01   2.057692987e+01   2.057839214e+01   3.5e-06  0.83  \n",
      "(CVXPY) May 18 04:37:44 PM: 68  2.7e-03  1.1e-05  1.6e-06  8.22e-01   2.057781433e+01   2.057895006e+01   2.7e-06  0.84  \n",
      "(CVXPY) May 18 04:37:44 PM: 69  2.5e-03  1.0e-05  1.5e-06  8.23e-01   2.057807685e+01   2.057913829e+01   2.5e-06  0.85  \n",
      "(CVXPY) May 18 04:37:44 PM: 70  2.3e-03  9.5e-06  1.3e-06  7.74e-01   2.057828314e+01   2.057929743e+01   2.3e-06  0.86  \n",
      "(CVXPY) May 18 04:37:44 PM: 71  2.2e-03  8.9e-06  1.2e-06  7.80e-01   2.057847764e+01   2.057942784e+01   2.2e-06  0.87  \n",
      "(CVXPY) May 18 04:37:44 PM: 72  1.2e-03  4.7e-06  4.9e-07  8.47e-01   2.057979944e+01   2.058031650e+01   1.2e-06  0.88  \n",
      "(CVXPY) May 18 04:37:44 PM: 73  3.2e-04  1.3e-06  7.2e-08  9.42e-01   2.058092420e+01   2.058107117e+01   3.2e-07  0.88  \n",
      "(CVXPY) May 18 04:37:44 PM: 74  2.7e-04  1.1e-06  5.7e-08  9.87e-01   2.058099130e+01   2.058111622e+01   2.7e-07  0.89  \n",
      "(CVXPY) May 18 04:37:44 PM: 75  2.6e-04  1.1e-06  5.4e-08  9.41e-01   2.058101072e+01   2.058113093e+01   2.6e-07  0.90  \n",
      "(CVXPY) May 18 04:37:44 PM: 76  2.4e-04  9.7e-07  4.7e-08  9.77e-01   2.058104344e+01   2.058115295e+01   2.4e-07  0.91  \n",
      "(CVXPY) May 18 04:37:44 PM: 77  1.1e-04  4.3e-07  1.4e-08  9.79e-01   2.058123159e+01   2.058128037e+01   1.1e-07  0.92  \n",
      "(CVXPY) May 18 04:37:44 PM: 78  1.7e-05  7.1e-08  9.6e-10  9.96e-01   2.058135585e+01   2.058136387e+01   1.7e-08  0.93  \n",
      "(CVXPY) May 18 04:37:44 PM: 79  7.5e-07  3.0e-09  8.9e-12  1.00e+00   2.058137921e+01   2.058137956e+01   7.5e-10  0.94  \n",
      "(CVXPY) May 18 04:37:44 PM: 80  1.3e-07  6.6e-12  9.0e-16  1.00e+00   2.058138026e+01   2.058138026e+01   1.6e-12  0.95  \n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer terminated. Time: 0.97    \n",
      "(CVXPY) May 18 04:37:44 PM: \n",
      "(CVXPY) May 18 04:37:44 PM: \n",
      "(CVXPY) May 18 04:37:44 PM: Interior-point solution summary\n",
      "(CVXPY) May 18 04:37:44 PM:   Problem status  : PRIMAL_AND_DUAL_FEASIBLE\n",
      "(CVXPY) May 18 04:37:44 PM:   Solution status : OPTIMAL\n",
      "(CVXPY) May 18 04:37:44 PM:   Primal.  obj: 2.0581380261e+01    nrm: 9e+03    Viol.  con: 2e-08    var: 5e-12    cones: 0e+00  \n",
      "(CVXPY) May 18 04:37:44 PM:   Dual.    obj: 2.0581380261e+01    nrm: 1e+00    Viol.  con: 0e+00    var: 6e-13    cones: 0e+00  \n",
      "-------------------------------------------------------------------------------\n",
      "                                    Summary                                    \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:44 PM: Problem status: optimal\n",
      "(CVXPY) May 18 04:37:44 PM: Optimal value: 2.058e+01\n",
      "(CVXPY) May 18 04:37:44 PM: Compilation took 1.815e+01 seconds\n",
      "(CVXPY) May 18 04:37:44 PM: Solver (including time spent in interface) took 1.073e+00 seconds\n",
      "===============================================================================\n",
      "                                     CVXPY                                     \n",
      "                                    v1.1.18                                    \n",
      "===============================================================================\n",
      "(CVXPY) May 18 04:37:44 PM: Your problem has 14612 variables, 5 constraints, and 3651 parameters.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(CVXPY) May 18 04:37:44 PM: It is compliant with the following grammars: DCP, DQCP\n",
      "(CVXPY) May 18 04:37:44 PM: CVXPY will first compile your problem; then, it will invoke a numerical solver to obtain a solution.\n",
      "-------------------------------------------------------------------------------\n",
      "                                  Compilation                                  \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:44 PM: Using cached ASA map, for faster compilation (bypassing reduction chain).\n",
      "(CVXPY) May 18 04:37:44 PM: Finished problem compilation (took 1.128e-02 seconds).\n",
      "-------------------------------------------------------------------------------\n",
      "                                Numerical solver                               \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:44 PM: Invoking solver MOSEK  to obtain a solution.\n",
      "\n",
      "\n",
      "(CVXPY) May 18 04:37:44 PM: Problem\n",
      "(CVXPY) May 18 04:37:44 PM:   Name                   :                 \n",
      "(CVXPY) May 18 04:37:44 PM:   Objective sense        : max             \n",
      "(CVXPY) May 18 04:37:44 PM:   Type                   : CONIC (conic optimization problem)\n",
      "(CVXPY) May 18 04:37:44 PM:   Constraints            : 32874           \n",
      "(CVXPY) May 18 04:37:44 PM:   Cones                  : 1               \n",
      "(CVXPY) May 18 04:37:44 PM:   Scalar variables       : 54420           \n",
      "(CVXPY) May 18 04:37:44 PM:   Matrix variables       : 0               \n",
      "(CVXPY) May 18 04:37:44 PM:   Integer variables      : 0               \n",
      "(CVXPY) May 18 04:37:44 PM: \n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer started.\n",
      "(CVXPY) May 18 04:37:44 PM: Presolve started.\n",
      "(CVXPY) May 18 04:37:44 PM: Linear dependency checker started.\n",
      "(CVXPY) May 18 04:37:44 PM: Linear dependency checker terminated.\n",
      "(CVXPY) May 18 04:37:44 PM: Eliminator started.\n",
      "(CVXPY) May 18 04:37:44 PM: Freed constraints in eliminator : 14573\n",
      "(CVXPY) May 18 04:37:44 PM: Eliminator terminated.\n",
      "(CVXPY) May 18 04:37:44 PM: Eliminator started.\n",
      "(CVXPY) May 18 04:37:44 PM: Freed constraints in eliminator : 93\n",
      "(CVXPY) May 18 04:37:44 PM: Eliminator terminated.\n",
      "(CVXPY) May 18 04:37:44 PM: Eliminator - tries                  : 2                 time                   : 0.00            \n",
      "(CVXPY) May 18 04:37:44 PM: Lin. dep.  - tries                  : 1                 time                   : 0.01            \n",
      "(CVXPY) May 18 04:37:44 PM: Lin. dep.  - number                 : 0               \n",
      "(CVXPY) May 18 04:37:44 PM: Presolve terminated. Time: 0.10    \n",
      "(CVXPY) May 18 04:37:44 PM: GP based matrix reordering started.\n",
      "(CVXPY) May 18 04:37:44 PM: GP based matrix reordering terminated.\n",
      "(CVXPY) May 18 04:37:44 PM: Problem\n",
      "(CVXPY) May 18 04:37:44 PM:   Name                   :                 \n",
      "(CVXPY) May 18 04:37:44 PM:   Objective sense        : max             \n",
      "(CVXPY) May 18 04:37:44 PM:   Type                   : CONIC (conic optimization problem)\n",
      "(CVXPY) May 18 04:37:44 PM:   Constraints            : 32874           \n",
      "(CVXPY) May 18 04:37:44 PM:   Cones                  : 1               \n",
      "(CVXPY) May 18 04:37:44 PM:   Scalar variables       : 54420           \n",
      "(CVXPY) May 18 04:37:44 PM:   Matrix variables       : 0               \n",
      "(CVXPY) May 18 04:37:44 PM:   Integer variables      : 0               \n",
      "(CVXPY) May 18 04:37:44 PM: \n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer  - threads                : 8               \n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer  - solved problem         : the primal      \n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer  - Constraints            : 3596\n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer  - Cones                  : 2\n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer  - Scalar variables       : 17229             conic                  : 3655            \n",
      "(CVXPY) May 18 04:37:44 PM: Optimizer  - Semi-definite variables: 0                 scalarized             : 0               \n",
      "(CVXPY) May 18 04:37:44 PM: Factor     - setup time             : 0.04              dense det. time        : 0.00            \n",
      "(CVXPY) May 18 04:37:44 PM: Factor     - ML order time          : 0.01              GP order time          : 0.02            \n",
      "(CVXPY) May 18 04:37:44 PM: Factor     - nonzeros before factor : 2.03e+04          after factor           : 7.73e+04        \n",
      "(CVXPY) May 18 04:37:44 PM: Factor     - dense dim.             : 1                 flops                  : 3.17e+06        \n",
      "(CVXPY) May 18 04:37:44 PM: Factor     - GP saved nzs           : 3.64e+04          GP saved flops         : 8.65e+06        \n",
      "(CVXPY) May 18 04:37:44 PM: ITE PFEAS    DFEAS    GFEAS    PRSTATUS   POBJ              DOBJ              MU       TIME  \n",
      "(CVXPY) May 18 04:37:44 PM: 0   1.0e+03  4.1e+00  1.0e+03  0.00e+00   0.000000000e+00   1.000000000e+03   1.0e+00  0.16  \n",
      "(CVXPY) May 18 04:37:44 PM: 1   7.9e+02  3.2e+00  8.8e+02  -9.91e-01  1.468065768e-01   9.938162611e+02   7.9e-01  0.19  \n",
      "(CVXPY) May 18 04:37:44 PM: 2   7.3e+02  3.0e+00  1.3e+02  -4.15e-01  1.291655719e+01   5.105323397e+02   7.3e-01  0.20  \n",
      "(CVXPY) May 18 04:37:44 PM: 3   2.4e+02  9.9e-01  3.1e+01  7.61e-01   2.111123277e+01   1.585046470e+02   2.4e-01  0.21  \n",
      "(CVXPY) May 18 04:37:44 PM: 4   1.3e+02  5.4e-01  1.3e+01  1.59e+00   1.719378509e+01   7.979888409e+01   1.3e-01  0.22  \n",
      "(CVXPY) May 18 04:37:44 PM: 5   5.8e+01  2.4e-01  3.7e+00  1.34e+00   1.813844329e+01   4.268501411e+01   5.8e-02  0.22  \n",
      "(CVXPY) May 18 04:37:44 PM: 6   4.8e+01  2.0e-01  2.8e+00  1.17e+00   1.975412292e+01   3.965571317e+01   4.8e-02  0.23  \n",
      "(CVXPY) May 18 04:37:44 PM: 7   3.2e+01  1.3e-01  1.6e+00  1.14e+00   2.226702545e+01   3.508471621e+01   3.2e-02  0.25  \n",
      "(CVXPY) May 18 04:37:44 PM: 8   2.0e+01  8.0e-02  7.9e-01  1.10e+00   2.436885179e+01   3.206876445e+01   2.0e-02  0.25  \n",
      "(CVXPY) May 18 04:37:44 PM: 9   1.2e+01  4.8e-02  3.8e-01  1.08e+00   2.582263570e+01   3.034444547e+01   1.2e-02  0.27  \n",
      "(CVXPY) May 18 04:37:44 PM: 10  7.6e+00  3.1e-02  2.0e-01  1.06e+00   2.663947155e+01   2.952895715e+01   7.6e-03  0.28  \n",
      "(CVXPY) May 18 04:37:44 PM: 11  4.0e+00  1.6e-02  7.6e-02  1.05e+00   2.740173158e+01   2.888625270e+01   4.0e-03  0.29  \n",
      "(CVXPY) May 18 04:37:44 PM: 12  2.2e+00  9.0e-03  3.2e-02  1.04e+00   2.778921200e+01   2.860802007e+01   2.2e-03  0.30  \n",
      "(CVXPY) May 18 04:37:44 PM: 13  1.8e+00  7.2e-03  2.4e-02  1.00e+00   2.788837822e+01   2.854888330e+01   1.8e-03  0.31  \n",
      "(CVXPY) May 18 04:37:44 PM: 14  9.7e-01  4.0e-03  1.0e-02  9.74e-01   2.807632768e+01   2.844964232e+01   9.7e-04  0.31  \n",
      "(CVXPY) May 18 04:37:44 PM: 15  6.7e-01  2.7e-03  6.7e-03  7.83e-01   2.810305238e+01   2.839345334e+01   6.7e-04  0.32  \n",
      "(CVXPY) May 18 04:37:44 PM: 16  5.2e-01  2.1e-03  5.4e-03  4.20e-01   2.805643061e+01   2.832882966e+01   5.3e-04  0.33  \n",
      "(CVXPY) May 18 04:37:44 PM: 17  3.9e-01  1.6e-03  4.5e-03  8.79e-02   2.794807905e+01   2.821535630e+01   3.9e-04  0.34  \n",
      "(CVXPY) May 18 04:37:44 PM: 18  3.6e-01  1.5e-03  4.2e-03  -1.79e-01  2.789625387e+01   2.816181403e+01   3.6e-04  0.35  \n",
      "(CVXPY) May 18 04:37:44 PM: 19  2.6e-01  1.1e-03  3.4e-03  -2.50e-01  2.769671877e+01   2.795653969e+01   2.6e-04  0.36  \n",
      "(CVXPY) May 18 04:37:44 PM: 20  2.3e-01  9.4e-04  3.1e-03  -3.79e-01  2.758705989e+01   2.784116586e+01   2.3e-04  0.36  \n",
      "(CVXPY) May 18 04:37:44 PM: 21  1.8e-01  7.2e-04  2.6e-03  -4.00e-01  2.730728662e+01   2.754781532e+01   1.8e-04  0.37  \n",
      "(CVXPY) May 18 04:37:44 PM: 22  1.4e-01  5.6e-04  2.1e-03  -4.46e-01  2.695269687e+01   2.718108439e+01   1.4e-04  0.38  \n",
      "(CVXPY) May 18 04:37:45 PM: 23  8.7e-02  3.6e-04  1.5e-03  -4.64e-01  2.603518936e+01   2.623745715e+01   8.7e-05  0.39  \n",
      "(CVXPY) May 18 04:37:45 PM: 24  7.5e-02  3.1e-04  1.3e-03  -2.42e-01  2.557253273e+01   2.575801908e+01   7.5e-05  0.40  \n",
      "(CVXPY) May 18 04:37:45 PM: 25  6.7e-02  2.7e-04  1.1e-03  -1.11e-01  2.517105502e+01   2.534022281e+01   6.7e-05  0.40  \n",
      "(CVXPY) May 18 04:37:45 PM: 26  4.8e-02  2.0e-04  6.7e-04  9.61e-02   2.419180017e+01   2.431866325e+01   4.8e-05  0.41  \n",
      "(CVXPY) May 18 04:37:45 PM: 27  3.6e-02  1.5e-04  4.4e-04  4.42e-01   2.345644791e+01   2.355337365e+01   3.6e-05  0.42  \n",
      "(CVXPY) May 18 04:37:45 PM: 28  2.7e-02  1.1e-04  2.9e-04  6.40e-01   2.286850142e+01   2.294222968e+01   2.7e-05  0.43  \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(CVXPY) May 18 04:37:45 PM: 29  1.9e-02  7.7e-05  1.8e-04  7.82e-01   2.231927358e+01   2.237169453e+01   1.9e-05  0.44  \n",
      "(CVXPY) May 18 04:37:45 PM: 30  1.7e-02  6.9e-05  1.5e-04  9.16e-01   2.217385438e+01   2.222072994e+01   1.7e-05  0.44  \n",
      "(CVXPY) May 18 04:37:45 PM: 31  1.1e-02  4.6e-05  8.4e-05  9.45e-01   2.175643834e+01   2.178765195e+01   1.1e-05  0.45  \n",
      "(CVXPY) May 18 04:37:45 PM: 32  9.2e-03  3.8e-05  6.2e-05  1.02e+00   2.159284724e+01   2.161797492e+01   9.2e-06  0.46  \n",
      "(CVXPY) May 18 04:37:45 PM: 33  7.3e-03  3.0e-05  4.4e-05  1.04e+00   2.144816151e+01   2.146792093e+01   7.3e-06  0.47  \n",
      "(CVXPY) May 18 04:37:45 PM: 34  6.0e-03  2.4e-05  3.3e-05  1.05e+00   2.134247432e+01   2.135840605e+01   6.0e-06  0.48  \n",
      "(CVXPY) May 18 04:37:45 PM: 35  5.5e-03  2.2e-05  2.9e-05  1.05e+00   2.130380441e+01   2.131838484e+01   5.5e-06  0.48  \n",
      "(CVXPY) May 18 04:37:45 PM: 36  3.8e-03  1.6e-05  1.7e-05  1.05e+00   2.117551784e+01   2.118560084e+01   3.8e-06  0.49  \n",
      "(CVXPY) May 18 04:37:45 PM: 37  3.0e-03  1.2e-05  1.2e-05  1.05e+00   2.110828188e+01   2.111603074e+01   3.0e-06  0.50  \n",
      "(CVXPY) May 18 04:37:45 PM: 38  2.4e-03  9.9e-06  8.8e-06  1.05e+00   2.106725404e+01   2.107359938e+01   2.4e-06  0.51  \n",
      "(CVXPY) May 18 04:37:45 PM: 39  1.8e-03  7.4e-06  5.8e-06  1.04e+00   2.101999962e+01   2.102475182e+01   1.8e-06  0.52  \n",
      "(CVXPY) May 18 04:37:45 PM: 40  1.8e-03  7.3e-06  5.6e-06  1.01e+00   2.101812394e+01   2.102279035e+01   1.8e-06  0.53  \n",
      "(CVXPY) May 18 04:37:45 PM: 41  1.7e-03  7.1e-06  5.4e-06  9.77e-01   2.101579239e+01   2.102035666e+01   1.7e-06  0.53  \n",
      "(CVXPY) May 18 04:37:45 PM: 42  1.7e-03  6.8e-06  5.2e-06  9.52e-01   2.101321297e+01   2.101764641e+01   1.7e-06  0.54  \n",
      "(CVXPY) May 18 04:37:45 PM: 43  1.6e-03  6.5e-06  4.9e-06  9.44e-01   2.100854215e+01   2.101279321e+01   1.6e-06  0.55  \n",
      "(CVXPY) May 18 04:37:45 PM: 44  1.4e-03  5.8e-06  4.1e-06  9.95e-01   2.099518582e+01   2.099898206e+01   1.4e-06  0.56  \n",
      "(CVXPY) May 18 04:37:45 PM: 45  1.4e-03  5.7e-06  4.0e-06  9.55e-01   2.099343572e+01   2.099714956e+01   1.4e-06  0.57  \n",
      "(CVXPY) May 18 04:37:45 PM: 46  1.4e-03  5.5e-06  3.8e-06  9.60e-01   2.099066192e+01   2.099427928e+01   1.4e-06  0.57  \n",
      "(CVXPY) May 18 04:37:45 PM: 47  1.3e-03  5.3e-06  3.6e-06  9.46e-01   2.098730633e+01   2.099078398e+01   1.3e-06  0.58  \n",
      "(CVXPY) May 18 04:37:45 PM: 48  1.2e-03  4.7e-06  3.0e-06  9.54e-01   2.097721892e+01   2.098032851e+01   1.2e-06  0.59  \n",
      "(CVXPY) May 18 04:37:45 PM: 49  1.0e-03  4.3e-06  2.6e-06  9.69e-01   2.096918394e+01   2.097200457e+01   1.0e-06  0.60  \n",
      "(CVXPY) May 18 04:37:45 PM: 50  7.8e-04  3.2e-06  1.7e-06  9.87e-01   2.094781266e+01   2.094990275e+01   7.8e-07  0.61  \n",
      "(CVXPY) May 18 04:37:45 PM: 51  6.9e-04  2.8e-06  1.4e-06  9.81e-01   2.094184182e+01   2.094371922e+01   6.9e-07  0.61  \n",
      "(CVXPY) May 18 04:37:45 PM: 52  5.2e-04  2.1e-06  9.6e-07  9.94e-01   2.092838754e+01   2.092980918e+01   5.3e-07  0.62  \n",
      "(CVXPY) May 18 04:37:45 PM: 53  4.3e-04  1.8e-06  7.2e-07  9.86e-01   2.092101662e+01   2.092218795e+01   4.3e-07  0.63  \n",
      "(CVXPY) May 18 04:37:45 PM: 54  3.9e-04  1.6e-06  6.2e-07  9.80e-01   2.091791026e+01   2.091897464e+01   3.9e-07  0.64  \n",
      "(CVXPY) May 18 04:37:45 PM: 55  3.5e-04  1.4e-06  5.2e-07  9.84e-01   2.091452820e+01   2.091547689e+01   3.5e-07  0.65  \n",
      "(CVXPY) May 18 04:37:45 PM: 56  2.8e-04  1.2e-06  3.9e-07  9.90e-01   2.090923077e+01   2.091000295e+01   2.8e-07  0.65  \n",
      "(CVXPY) May 18 04:37:45 PM: 57  1.6e-04  6.7e-07  1.7e-07  9.92e-01   2.089941355e+01   2.089986001e+01   1.6e-07  0.66  \n",
      "(CVXPY) May 18 04:37:45 PM: 58  1.1e-04  4.4e-07  9.2e-08  9.98e-01   2.089476819e+01   2.089506110e+01   1.1e-07  0.68  \n",
      "(CVXPY) May 18 04:37:45 PM: 59  6.2e-05  2.5e-07  4.1e-08  9.99e-01   2.089097829e+01   2.089114792e+01   6.2e-08  0.68  \n",
      "(CVXPY) May 18 04:37:45 PM: 60  1.9e-05  7.7e-08  7.0e-09  1.00e+00   2.088732466e+01   2.088737644e+01   1.9e-08  0.69  \n",
      "(CVXPY) May 18 04:37:45 PM: 61  5.4e-06  2.2e-08  1.1e-09  1.00e+00   2.088615123e+01   2.088616588e+01   5.4e-09  0.70  \n",
      "(CVXPY) May 18 04:37:45 PM: 62  2.1e-06  8.6e-09  2.6e-10  1.00e+00   2.088586846e+01   2.088587420e+01   2.1e-09  0.71  \n",
      "(CVXPY) May 18 04:37:45 PM: 63  3.2e-07  1.3e-09  1.5e-11  1.00e+00   2.088571414e+01   2.088571501e+01   3.2e-10  0.72  \n",
      "(CVXPY) May 18 04:37:45 PM: 64  1.3e-07  1.6e-11  2.1e-14  1.00e+00   2.088568666e+01   2.088568667e+01   3.9e-12  0.72  \n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer terminated. Time: 0.75    \n",
      "(CVXPY) May 18 04:37:45 PM: \n",
      "(CVXPY) May 18 04:37:45 PM: \n",
      "(CVXPY) May 18 04:37:45 PM: Interior-point solution summary\n",
      "(CVXPY) May 18 04:37:45 PM:   Problem status  : PRIMAL_AND_DUAL_FEASIBLE\n",
      "(CVXPY) May 18 04:37:45 PM:   Solution status : OPTIMAL\n",
      "(CVXPY) May 18 04:37:45 PM:   Primal.  obj: 2.0885686660e+01    nrm: 7e+03    Viol.  con: 7e-08    var: 1e-08    cones: 2e-07  \n",
      "(CVXPY) May 18 04:37:45 PM:   Dual.    obj: 2.0885686658e+01    nrm: 1e+00    Viol.  con: 0e+00    var: 8e-12    cones: 0e+00  \n",
      "-------------------------------------------------------------------------------\n",
      "                                    Summary                                    \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:45 PM: Problem status: optimal\n",
      "(CVXPY) May 18 04:37:45 PM: Optimal value: 2.089e+01\n",
      "(CVXPY) May 18 04:37:45 PM: Compilation took 1.128e-02 seconds\n",
      "(CVXPY) May 18 04:37:45 PM: Solver (including time spent in interface) took 8.502e-01 seconds\n",
      "===============================================================================\n",
      "                                     CVXPY                                     \n",
      "                                    v1.1.18                                    \n",
      "===============================================================================\n",
      "(CVXPY) May 18 04:37:45 PM: Your problem has 14612 variables, 5 constraints, and 3651 parameters.\n",
      "(CVXPY) May 18 04:37:45 PM: It is compliant with the following grammars: DCP, DQCP\n",
      "(CVXPY) May 18 04:37:45 PM: CVXPY will first compile your problem; then, it will invoke a numerical solver to obtain a solution.\n",
      "-------------------------------------------------------------------------------\n",
      "                                  Compilation                                  \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:45 PM: Using cached ASA map, for faster compilation (bypassing reduction chain).\n",
      "(CVXPY) May 18 04:37:45 PM: Finished problem compilation (took 7.672e-03 seconds).\n",
      "-------------------------------------------------------------------------------\n",
      "                                Numerical solver                               \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:45 PM: Invoking solver MOSEK  to obtain a solution.\n",
      "\n",
      "\n",
      "(CVXPY) May 18 04:37:45 PM: Problem\n",
      "(CVXPY) May 18 04:37:45 PM:   Name                   :                 \n",
      "(CVXPY) May 18 04:37:45 PM:   Objective sense        : max             \n",
      "(CVXPY) May 18 04:37:45 PM:   Type                   : CONIC (conic optimization problem)\n",
      "(CVXPY) May 18 04:37:45 PM:   Constraints            : 32874           \n",
      "(CVXPY) May 18 04:37:45 PM:   Cones                  : 1               \n",
      "(CVXPY) May 18 04:37:45 PM:   Scalar variables       : 54420           \n",
      "(CVXPY) May 18 04:37:45 PM:   Matrix variables       : 0               \n",
      "(CVXPY) May 18 04:37:45 PM:   Integer variables      : 0               \n",
      "(CVXPY) May 18 04:37:45 PM: \n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer started.\n",
      "(CVXPY) May 18 04:37:45 PM: Presolve started.\n",
      "(CVXPY) May 18 04:37:45 PM: Linear dependency checker started.\n",
      "(CVXPY) May 18 04:37:45 PM: Linear dependency checker terminated.\n",
      "(CVXPY) May 18 04:37:45 PM: Eliminator started.\n",
      "(CVXPY) May 18 04:37:45 PM: Freed constraints in eliminator : 14249\n",
      "(CVXPY) May 18 04:37:45 PM: Eliminator terminated.\n",
      "(CVXPY) May 18 04:37:45 PM: Eliminator started.\n",
      "(CVXPY) May 18 04:37:45 PM: Freed constraints in eliminator : 2\n",
      "(CVXPY) May 18 04:37:45 PM: Eliminator terminated.\n",
      "(CVXPY) May 18 04:37:45 PM: Eliminator - tries                  : 2                 time                   : 0.00            \n",
      "(CVXPY) May 18 04:37:45 PM: Lin. dep.  - tries                  : 1                 time                   : 0.01            \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(CVXPY) May 18 04:37:45 PM: Lin. dep.  - number                 : 0               \n",
      "(CVXPY) May 18 04:37:45 PM: Presolve terminated. Time: 0.08    \n",
      "(CVXPY) May 18 04:37:45 PM: GP based matrix reordering started.\n",
      "(CVXPY) May 18 04:37:45 PM: GP based matrix reordering terminated.\n",
      "(CVXPY) May 18 04:37:45 PM: Problem\n",
      "(CVXPY) May 18 04:37:45 PM:   Name                   :                 \n",
      "(CVXPY) May 18 04:37:45 PM:   Objective sense        : max             \n",
      "(CVXPY) May 18 04:37:45 PM:   Type                   : CONIC (conic optimization problem)\n",
      "(CVXPY) May 18 04:37:45 PM:   Constraints            : 32874           \n",
      "(CVXPY) May 18 04:37:45 PM:   Cones                  : 1               \n",
      "(CVXPY) May 18 04:37:45 PM:   Scalar variables       : 54420           \n",
      "(CVXPY) May 18 04:37:45 PM:   Matrix variables       : 0               \n",
      "(CVXPY) May 18 04:37:45 PM:   Integer variables      : 0               \n",
      "(CVXPY) May 18 04:37:45 PM: \n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer  - threads                : 8               \n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer  - solved problem         : the primal      \n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer  - Constraints            : 4011\n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer  - Cones                  : 2\n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer  - Scalar variables       : 18240             conic                  : 3655            \n",
      "(CVXPY) May 18 04:37:45 PM: Optimizer  - Semi-definite variables: 0                 scalarized             : 0               \n",
      "(CVXPY) May 18 04:37:45 PM: Factor     - setup time             : 0.04              dense det. time        : 0.00            \n",
      "(CVXPY) May 18 04:37:45 PM: Factor     - ML order time          : 0.00              GP order time          : 0.02            \n",
      "(CVXPY) May 18 04:37:45 PM: Factor     - nonzeros before factor : 2.14e+04          after factor           : 8.17e+04        \n",
      "(CVXPY) May 18 04:37:45 PM: Factor     - dense dim.             : 1                 flops                  : 3.25e+06        \n",
      "(CVXPY) May 18 04:37:45 PM: Factor     - GP saved nzs           : 3.58e+04          GP saved flops         : 8.54e+06        \n",
      "(CVXPY) May 18 04:37:45 PM: ITE PFEAS    DFEAS    GFEAS    PRSTATUS   POBJ              DOBJ              MU       TIME  \n",
      "(CVXPY) May 18 04:37:45 PM: 0   1.0e+03  4.1e+00  1.0e+03  0.00e+00   0.000000000e+00   1.000000000e+03   1.0e+00  0.15  \n",
      "(CVXPY) May 18 04:37:45 PM: 1   8.1e+02  3.3e+00  8.9e+02  -9.90e-01  1.755689006e-01   9.930513481e+02   8.1e-01  0.18  \n",
      "(CVXPY) May 18 04:37:45 PM: 2   7.8e+02  3.2e+00  1.4e+02  -1.07e-01  1.333860150e+01   5.172416580e+02   7.8e-01  0.19  \n",
      "(CVXPY) May 18 04:37:45 PM: 3   2.7e+02  1.1e+00  3.5e+01  7.84e-01   2.212910764e+01   1.642197213e+02   2.7e-01  0.20  \n",
      "(CVXPY) May 18 04:37:45 PM: 4   8.1e+01  3.3e-01  6.2e+00  1.52e+00   1.600283180e+01   4.998130835e+01   8.1e-02  0.20  \n",
      "(CVXPY) May 18 04:37:45 PM: 5   6.6e+01  2.7e-01  4.7e+00  1.18e+00   1.773647351e+01   4.476981914e+01   6.6e-02  0.22  \n",
      "(CVXPY) May 18 04:37:45 PM: 6   4.5e+01  1.8e-01  2.8e+00  1.15e+00   2.030930054e+01   3.843853719e+01   4.5e-02  0.23  \n",
      "(CVXPY) May 18 04:37:45 PM: 7   2.8e+01  1.1e-01  1.4e+00  1.11e+00   2.289545807e+01   3.379762513e+01   2.8e-02  0.23  \n",
      "(CVXPY) May 18 04:37:45 PM: 8   1.6e+01  6.6e-02  6.2e-01  1.07e+00   2.494303316e+01   3.115676809e+01   1.6e-02  0.24  \n",
      "(CVXPY) May 18 04:37:45 PM: 9   9.8e+00  4.0e-02  3.0e-01  1.05e+00   2.616495666e+01   2.988740478e+01   9.8e-03  0.25  \n",
      "(CVXPY) May 18 04:37:45 PM: 10  6.3e+00  2.6e-02  1.6e-01  1.04e+00   2.687796120e+01   2.925287154e+01   6.3e-03  0.26  \n",
      "(CVXPY) May 18 04:37:45 PM: 11  3.2e+00  1.3e-02  5.8e-02  1.04e+00   2.755186182e+01   2.874117731e+01   3.2e-03  0.27  \n",
      "(CVXPY) May 18 04:37:45 PM: 12  1.9e+00  7.6e-03  2.6e-02  1.03e+00   2.786028263e+01   2.854976110e+01   1.9e-03  0.28  \n",
      "(CVXPY) May 18 04:37:45 PM: 13  1.3e+00  5.3e-03  1.6e-02  1.01e+00   2.799530088e+01   2.848179127e+01   1.3e-03  0.29  \n",
      "(CVXPY) May 18 04:37:45 PM: 14  5.9e-01  2.4e-03  5.1e-03  9.63e-01   2.817808754e+01   2.840547940e+01   5.9e-04  0.30  \n",
      "(CVXPY) May 18 04:37:45 PM: 15  4.9e-01  2.0e-03  4.3e-03  5.68e-01   2.816080309e+01   2.837492712e+01   4.9e-04  0.31  \n",
      "(CVXPY) May 18 04:37:45 PM: 16  3.3e-01  1.3e-03  3.3e-03  2.75e-01   2.806456415e+01   2.827240077e+01   3.3e-04  0.32  \n",
      "(CVXPY) May 18 04:37:45 PM: 17  2.7e-01  1.1e-03  3.0e-03  -2.04e-01  2.798497098e+01   2.819383024e+01   2.7e-04  0.33  \n",
      "(CVXPY) May 18 04:37:45 PM: 18  2.1e-01  8.6e-04  2.6e-03  -3.46e-01  2.785538272e+01   2.806323161e+01   2.1e-04  0.34  \n",
      "(CVXPY) May 18 04:37:45 PM: 19  1.7e-01  6.7e-04  2.2e-03  -4.69e-01  2.768280399e+01   2.788666573e+01   1.7e-04  0.35  \n",
      "(CVXPY) May 18 04:37:45 PM: 20  1.1e-01  4.5e-04  1.7e-03  -5.44e-01  2.729111344e+01   2.748447018e+01   1.1e-04  0.35  \n",
      "(CVXPY) May 18 04:37:45 PM: 21  9.5e-02  3.9e-04  1.5e-03  -5.62e-01  2.704832760e+01   2.723488935e+01   9.5e-05  0.36  \n",
      "(CVXPY) May 18 04:37:45 PM: 22  7.9e-02  3.2e-04  1.3e-03  -5.47e-01  2.668398930e+01   2.686190093e+01   7.9e-05  0.37  \n",
      "(CVXPY) May 18 04:37:45 PM: 23  6.6e-02  2.7e-04  1.1e-03  -4.87e-01  2.621784915e+01   2.638405761e+01   6.6e-05  0.38  \n",
      "(CVXPY) May 18 04:37:45 PM: 24  4.3e-02  1.8e-04  6.7e-04  -3.12e-01  2.493753201e+01   2.506424417e+01   4.3e-05  0.39  \n",
      "(CVXPY) May 18 04:37:45 PM: 25  3.2e-02  1.3e-04  4.3e-04  3.25e-01   2.404362050e+01   2.413898051e+01   3.2e-05  0.40  \n",
      "(CVXPY) May 18 04:37:45 PM: 26  2.6e-02  1.1e-04  3.2e-04  5.44e-01   2.355667753e+01   2.363580182e+01   2.6e-05  0.41  \n",
      "(CVXPY) May 18 04:37:45 PM: 27  2.1e-02  8.7e-05  2.3e-04  6.74e-01   2.309877246e+01   2.316303745e+01   2.1e-05  0.42  \n",
      "(CVXPY) May 18 04:37:45 PM: 28  1.9e-02  7.6e-05  1.9e-04  7.68e-01   2.287008292e+01   2.292713129e+01   1.9e-05  0.43  \n",
      "(CVXPY) May 18 04:37:45 PM: 29  1.5e-02  6.0e-05  1.4e-04  8.15e-01   2.249252463e+01   2.253791711e+01   1.5e-05  0.43  \n",
      "(CVXPY) May 18 04:37:45 PM: 30  1.1e-02  4.3e-05  8.5e-05  9.04e-01   2.206038382e+01   2.209261236e+01   1.1e-05  0.44  \n",
      "(CVXPY) May 18 04:37:45 PM: 31  8.3e-03  3.4e-05  5.9e-05  9.96e-01   2.181864618e+01   2.184355711e+01   8.3e-06  0.45  \n",
      "(CVXPY) May 18 04:37:45 PM: 32  6.9e-03  2.8e-05  4.5e-05  1.03e+00   2.167105802e+01   2.169167390e+01   6.9e-06  0.46  \n",
      "(CVXPY) May 18 04:37:45 PM: 33  5.8e-03  2.4e-05  3.5e-05  1.05e+00   2.155715670e+01   2.157448888e+01   5.9e-06  0.47  \n",
      "(CVXPY) May 18 04:37:45 PM: 34  5.1e-03  2.1e-05  2.9e-05  1.05e+00   2.147967246e+01   2.149479615e+01   5.1e-06  0.48  \n",
      "(CVXPY) May 18 04:37:45 PM: 35  3.9e-03  1.6e-05  1.9e-05  1.06e+00   2.134260858e+01   2.135390339e+01   3.9e-06  0.49  \n",
      "(CVXPY) May 18 04:37:45 PM: 36  2.6e-03  1.0e-05  1.1e-05  1.06e+00   2.120050090e+01   2.120784933e+01   2.6e-06  0.50  \n",
      "(CVXPY) May 18 04:37:45 PM: 37  2.0e-03  8.0e-06  7.2e-06  1.06e+00   2.113641009e+01   2.114201911e+01   2.0e-06  0.51  \n",
      "(CVXPY) May 18 04:37:46 PM: 38  1.3e-03  5.2e-06  3.8e-06  1.05e+00   2.106220886e+01   2.106582620e+01   1.3e-06  0.52  \n",
      "(CVXPY) May 18 04:37:46 PM: 39  1.3e-03  5.2e-06  3.8e-06  1.01e+00   2.106197629e+01   2.106557821e+01   1.3e-06  0.53  \n",
      "(CVXPY) May 18 04:37:46 PM: 40  1.2e-03  4.9e-06  3.5e-06  1.01e+00   2.105565314e+01   2.105907409e+01   1.2e-06  0.54  \n",
      "(CVXPY) May 18 04:37:46 PM: 41  1.2e-03  4.8e-06  3.4e-06  9.72e-01   2.105433669e+01   2.105769940e+01   1.2e-06  0.55  \n",
      "(CVXPY) May 18 04:37:46 PM: 42  1.1e-03  4.7e-06  3.3e-06  9.77e-01   2.105056408e+01   2.105383711e+01   1.2e-06  0.56  \n",
      "(CVXPY) May 18 04:37:46 PM: 43  1.1e-03  4.4e-06  3.0e-06  1.00e+00   2.104357456e+01   2.104665489e+01   1.1e-06  0.57  \n",
      "(CVXPY) May 18 04:37:46 PM: 44  1.0e-03  4.1e-06  2.7e-06  9.79e-01   2.103701955e+01   2.103989551e+01   1.0e-06  0.57  \n",
      "(CVXPY) May 18 04:37:46 PM: 45  9.8e-04  4.0e-06  2.6e-06  9.76e-01   2.103506660e+01   2.103788444e+01   9.8e-07  0.58  \n",
      "(CVXPY) May 18 04:37:46 PM: 46  8.8e-04  3.6e-06  2.2e-06  9.94e-01   2.102466127e+01   2.102719460e+01   8.8e-07  0.59  \n",
      "(CVXPY) May 18 04:37:46 PM: 47  8.4e-04  3.4e-06  2.1e-06  9.75e-01   2.102040725e+01   2.102281639e+01   8.4e-07  0.60  \n",
      "(CVXPY) May 18 04:37:46 PM: 48  7.4e-04  3.0e-06  1.7e-06  9.80e-01   2.101035513e+01   2.101248544e+01   7.4e-07  0.61  \n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(CVXPY) May 18 04:37:46 PM: 49  6.3e-04  2.6e-06  1.4e-06  9.90e-01   2.099938756e+01   2.100122040e+01   6.3e-07  0.62  \n",
      "(CVXPY) May 18 04:37:46 PM: 50  4.5e-04  1.8e-06  8.2e-07  1.00e+00   2.097897380e+01   2.098026886e+01   4.5e-07  0.63  \n",
      "(CVXPY) May 18 04:37:46 PM: 51  4.2e-04  1.7e-06  7.4e-07  1.00e+00   2.097588835e+01   2.097709971e+01   4.2e-07  0.64  \n",
      "(CVXPY) May 18 04:37:46 PM: 52  3.5e-04  1.4e-06  5.8e-07  9.94e-01   2.096885697e+01   2.096988244e+01   3.5e-07  0.64  \n",
      "(CVXPY) May 18 04:37:46 PM: 53  2.9e-04  1.2e-06  4.3e-07  1.00e+00   2.096170176e+01   2.096253904e+01   2.9e-07  0.65  \n",
      "(CVXPY) May 18 04:37:46 PM: 54  2.2e-04  8.9e-07  2.8e-07  9.98e-01   2.095384727e+01   2.095447936e+01   2.2e-07  0.66  \n",
      "(CVXPY) May 18 04:37:46 PM: 55  1.3e-04  5.1e-07  1.2e-07  9.98e-01   2.094358643e+01   2.094395120e+01   1.3e-07  0.67  \n",
      "(CVXPY) May 18 04:37:46 PM: 56  1.1e-04  4.4e-07  1.0e-07  9.94e-01   2.094162560e+01   2.094193995e+01   1.1e-07  0.68  \n",
      "(CVXPY) May 18 04:37:46 PM: 57  8.2e-05  3.3e-07  6.6e-08  9.95e-01   2.093866520e+01   2.093890375e+01   8.2e-08  0.69  \n",
      "(CVXPY) May 18 04:37:46 PM: 58  7.2e-05  2.9e-07  5.4e-08  9.94e-01   2.093752078e+01   2.093772991e+01   7.2e-08  0.70  \n",
      "(CVXPY) May 18 04:37:46 PM: 59  4.4e-05  1.8e-07  2.6e-08  9.91e-01   2.093432237e+01   2.093445012e+01   4.4e-08  0.70  \n",
      "(CVXPY) May 18 04:37:46 PM: 60  3.2e-05  1.3e-07  1.6e-08  9.93e-01   2.093295201e+01   2.093304515e+01   3.2e-08  0.71  \n",
      "(CVXPY) May 18 04:37:46 PM: 61  2.6e-05  1.1e-07  1.2e-08  9.92e-01   2.093226622e+01   2.093234206e+01   2.6e-08  0.72  \n",
      "(CVXPY) May 18 04:37:46 PM: 62  9.6e-06  3.9e-08  2.7e-09  9.93e-01   2.093037231e+01   2.093040045e+01   9.6e-09  0.73  \n",
      "(CVXPY) May 18 04:37:46 PM: 63  9.8e-07  4.0e-09  9.0e-11  9.98e-01   2.092935117e+01   2.092935403e+01   9.8e-10  0.74  \n",
      "(CVXPY) May 18 04:37:46 PM: 64  3.4e-09  6.2e-11  1.7e-13  1.00e+00   2.092923484e+01   2.092923488e+01   1.5e-11  0.75  \n",
      "(CVXPY) May 18 04:37:46 PM: Optimizer terminated. Time: 0.77    \n",
      "(CVXPY) May 18 04:37:46 PM: \n",
      "(CVXPY) May 18 04:37:46 PM: \n",
      "(CVXPY) May 18 04:37:46 PM: Interior-point solution summary\n",
      "(CVXPY) May 18 04:37:46 PM:   Problem status  : PRIMAL_AND_DUAL_FEASIBLE\n",
      "(CVXPY) May 18 04:37:46 PM:   Solution status : OPTIMAL\n",
      "(CVXPY) May 18 04:37:46 PM:   Primal.  obj: 2.0929234838e+01    nrm: 7e+03    Viol.  con: 3e-08    var: 2e-08    cones: 0e+00  \n",
      "(CVXPY) May 18 04:37:46 PM:   Dual.    obj: 2.0929234826e+01    nrm: 1e+00    Viol.  con: 0e+00    var: 3e-11    cones: 0e+00  \n",
      "-------------------------------------------------------------------------------\n",
      "                                    Summary                                    \n",
      "-------------------------------------------------------------------------------\n",
      "(CVXPY) May 18 04:37:46 PM: Problem status: optimal\n",
      "(CVXPY) May 18 04:37:46 PM: Optimal value: 2.093e+01\n",
      "(CVXPY) May 18 04:37:46 PM: Compilation took 7.672e-03 seconds\n",
      "(CVXPY) May 18 04:37:46 PM: Solver (including time spent in interface) took 8.656e-01 seconds\n",
      "that took 21.0 seconds\n"
     ]
    }
   ],
   "source": [
    "soiling_signal = data['daily_norm'].values\n",
    "\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 3, \n",
    "    'w1': 0.5, \n",
    "    'w2': 8e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3\n",
    "}\n",
    "ti = time()\n",
    "s1d, s2d, s3d, srd = soiling_seperation(\n",
    "    soiling_signal, verbose=True, **config\n",
    ")\n",
    "tf = time()\n",
    "print('that took {:.1f} seconds'.format(tf - ti))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=3, sharex=True, figsize=(12, 10))\n",
    "ax[0].plot(s2d - 1, linewidth=1, label='estimated')\n",
    "ax[0].plot((data.seasonality.values)-1, linewidth=1, label='true')\n",
    "ax[1].plot(s1d + 1, linewidth=1, label='estimated')\n",
    "ax[1].plot((data.soiling.values), linewidth=1, label='true')\n",
    "ax[2].plot(s3d, linewidth=1, label='estimated')\n",
    "ax[2].plot((data.degradation.values)-1, linewidth=1, label='true')\n",
    "for i in range(3):\n",
    "    ax[i].legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Synthetic data example 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:>"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "data = dfs[1]\n",
    "data.plot(y='daily_norm')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "that took 20.3 seconds\n"
     ]
    }
   ],
   "source": [
    "soiling_signal = data['daily_norm'].values\n",
    "\n",
    "config = {\n",
    "    'degradation_term': True, \n",
    "    'tau': 0.85, \n",
    "    'iterations': 3, \n",
    "    'w1': 0.5, \n",
    "    'w2': 8e-2,\n",
    "    'w3': 1e-2,\n",
    "    'w4': 1e3\n",
    "}\n",
    "ti = time()\n",
    "s1d, s2d, s3d, srd = soiling_seperation(\n",
    "    soiling_signal, **config\n",
    ")\n",
    "tf = time()\n",
    "print('that took {:.1f} seconds'.format(tf - ti))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(nrows=3, sharex=True, figsize=(12, 10))\n",
    "ax[0].plot(s2d-1, linewidth=1, label='estimated')\n",
    "ax[0].plot((data.seasonality.values)-1, linewidth=1, label='true')\n",
    "ax[1].plot(s1d+1, linewidth=1, label='estimated')\n",
    "ax[1].plot((data.soiling.values), linewidth=1, label='true')\n",
    "ax[2].plot(s3d, linewidth=1, label='estimated')\n",
    "ax[2].plot((data.degradation.values)-1, linewidth=1, label='true')\n",
    "for i in range(3):\n",
    "    ax[i].legend()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Soiling test data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparison of degradation term estimate to SCSF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----------------------\n",
      "SCSF Problem Setup\n",
      "----------------------\n",
      "Matrix Size: 288 x 640 = 184320 power measurements\n",
      "Sparsity: 69.99%\n",
      "55313 non-zero measurements under clear conditions\n",
      "Model size: 288 x 6 + 6 x 640 = 5568 parameters\n",
      "\n",
      "\n",
      "----------------------\n",
      "Algorithm Iterations\n",
      "----------------------\n",
      "Starting at Objective: 9.688e+07, f1: 5.206e+05, f2: 2.580e+02, f3: 7.976e+07, f4: 1.660e+07\n",
      "    Minimizing left matrix\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/bennetmeyers/miniconda3/envs/pvi-dev/lib/python3.7/site-packages/cvxpy/reductions/solvers/solving_chain.py:164: UserWarning: You are solving a parameterized problem that is not DPP. Because the problem is not DPP, subsequent solves will not be faster than the first one. For more information, see the documentation on Discplined Parametrized Programming, at\n",
      "\thttps://www.cvxpy.org/tutorial/advanced/index.html#disciplined-parametrized-programming\n",
      "  warnings.warn(dpp_error_msg)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "    Minimizing right matrix\n",
      "1 - Objective: 7.524e+05, f1: 6.877e+05, f2: 2.272e+02, f3: 6.446e+04, f4: 2.561e-06\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "2 - Objective: 7.081e+05, f1: 6.425e+05, f2: 4.416e+02, f3: 6.512e+04, f4: 1.301e-07\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "3 - Objective: 7.052e+05, f1: 6.399e+05, f2: 4.464e+02, f3: 6.485e+04, f4: 1.689e-07\n",
      "Caution: residuals increased\n",
      "    Minimizing left matrix\n",
      "    Minimizing right matrix\n",
      "4 - Objective: 7.046e+05, f1: 6.394e+05, f2: 4.665e+02, f3: 6.467e+04, f4: 2.268e-06\n",
      "Caution: residuals increased\n",
      "Minimization complete in 1.41 minutes\n"
     ]
    }
   ],
   "source": [
    "dh1.fit_statistical_clear_sky_model()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x12e3bf5d0>]"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAD7CAYAAABnoJM0AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAA8L0lEQVR4nO3dd2BT9f7/8efJTiizpKWsguwNAi3Llt3JlCsCgoogcv1ecKGCXpUrQ3GgXkVBUBQQRa8y27JkFzrYWyybQhdltk3S5Pz+qJffBRRooE1D34//cnpOzis1+EpO3v1EUVVVRQghRKml8XQAIYQQniVFIIQQpZwUgRBClHJSBEIIUcpJEQghRCknRSCEEKWcFIEQQpRyOk8HcFd29lVcrsL/CYSvrw9ZWVeKIFHR8+bsIPk9yZuzg+S/WxqNQsWKZf7y515bBC6X6lYR/PdYb+XN2UHye5I3ZwfJX5Tk0pAQQpRyUgRCCFHKSREIIUQpd1dFsGzZMiIjI+nZsycLFiy46ecHDx6kf//+hIWF8dprr5Gfnw9AamoqQ4YMITw8nNGjR3P16tW7iSGEEOIuuF0EaWlpTJ8+ne+++47Fixfzww8/8Pvvv1+3z7hx43jjjTdYuXIlqqqyaNEiACZOnMjgwYOJi4ujadOmzJgx4+4ehRBCCLe5XQTx8fG0a9eOChUqYLFYCAsLIy4u7trPz5w5Q15eHi1btgSgf//+xMXF4XA4SEpKIiws7LrtQgghPMPtIkhPT8dqtV677efnR1pa2l/+3Gq1kpaWRnZ2Nj4+Puh0uuu2F4eEBT355d9d2Xf8SLGcTwghvIHbf0fgcrlQFOXabVVVr7v9Vz+/cT/gptt3wtfXp9DHGOo9TJ3f3sKxqSvzdo+hT5+XqWMt/P14ktVa1tMR7ork9xxvzg6Svyi5XQRVqlQhOTn52u2MjAz8/Pyu+3lGRsa125mZmfj5+VGpUiUuX76M0+lEq9XedNydysq6Uug/0GgVNApt62j2//Ik/a68w7avlvN5wJs8GdIJvzKGQmcoblZrWTIyLns6htskv+d4c3aQ/HdLo1Fu+eLZ7UtDHTp0YOvWrZw/f57c3FxWrVpFSEjItZ9Xq1YNo9HI9u3bAViyZAkhISHo9XratGlDTEwMAIsXL77uuKJWqUpDGjy8EluL92hpOsbwzCF8Nm887238nSu2/GLLIYQQJYXbReDv78/zzz/PsGHD6Nu3L9HR0TRv3pyRI0eyd+9eAN5//32mTp1KeHg4OTk5DBs2DIA333yTRYsWERkZSXJyMs8999w9eTB3SlEUfJsOp1LfbWiqhDCu7Fw6pAzh0TmLmL39NHanq1jzCCGEJyne+uX17lwagpvfoqmqSv6JX7ia+Ao4LvHZpf6s0AzmpYfq07eRHxo3Pr8oKp5+e3m3JL/neHN2kPx3q8guDd0vFEVBX6s/5XtvwxjYh7HlFvGlZSyfxy2l5zfbWX/sPF7alUIIcUdKfRH8l2LyxdxpFqbQ76hVxs7P/hMYpH7B4z8m8bcfdrPr7CVPRxRCiCIhRXADXfUwLNHx6OsNY6DhF7bVehnz+a2EfbuDkUv2cyw7x9MRhRDinpIi+BOKoRymoA8wd19KOZOBz8u/ztIG80k4epJOs5N4ddVvpF+xeTqmEELcE1IEt6D174glcgP6Rv+gSc4SNtd8iX81/J15u88SPCuBdzcd47KMnAohvJwUwW0oOgvGB9/CHLYKnakSAy+9zO7WX9O3toYP408QPDOBL5NPY8uXkVMhhHeSIrhDWt9WmMPXYmg+HlNaHG87n2RLz5M0slp4fe3vdJydyE/703DJhJEQwstIERSCojVgaPYS5oj1aHxqU+XA88yv8i4/97FS3qjj2eUH6T43mXVHZeRUCOE9pAjcoK3QEHPPWAytJ+NM20KL3ZHEdNzD59ENuGxz8uiPexjww252ysipEMILSBG4SdFoMTR8BkvUJrSVH8SRNI7w1FFsftSXyd3rcjDjKuHf7mDk4v0cPS8jp0KIkkuK4C5pytbC1PVnjO0+wZW9F0dcZ4aZfyFxRGte6hjImqNZdJqdyMsrfyNNRk6FECWQFME9oCgK+jpDsETHow3ogn3nW2jWR/JCk6skjGrH462qsmBPwcjpOxtl5FQIUbJIEdxDGksAppB5mDp9hZqTSm5sN8r//j5TugayeURbwupWZvrWgpHTWTJyKoQoIaQI7jFFUdAF9sESHY+uVn8c+z4gJ6YzNfP3M7N3Y1Y93pomfj7889rI6TkZORVCeJQUQRFRjJUwdfgcU+cfIP8quasisCVPoHllDT8+2oJFjzSnoknHs8sP0X1uMmtTsmTkVAjhEVIERUxXrTuW6C3o6w/HcXgmOcs7kX92PaG1K7Hy8dZ80asRV+xOBv+0l/7f72ZHqoycCiGKlxRBMVD0ZTG2nYa5x3LQ6Mn79WHyto1BsV+kX2N/No8IYkr3uhzOvErEvB2MWLyfFBk5FUIUEymCYqT1a1+wiF3jseQf/Z6c5R3IP7Ucg1bDU62rk/h0MOM61uLXY+d5aHYi41YelpFTIUSRkyIoZorOjLHVG5jDVqGYreRtfJy8TcNx5abjY9TxUqdaJDwdzBMPVmPhnnMEz0pg6sajXJKRUyFEEZEi8BCtb0vM4WswtHiN/NOx5Cxvj+Po96iqirWMgSnd67F5RBDhdSvz0daTBM/cxvSNKTJyKoS456QIPEjR6DE0fQFL5Ho05epj2/oseesG4rp6GoBaFc180bsxqx9vTTP/sry49AAdv0zgx33ncLpkwkgIcW9IEZQAmvINMPdcgaHNVJwZ28hZ3gH74dmoasGr/+ZVyrJoYAtWPd2OShY9/7eiYOR0jYycCiHuASmCEkJRNBgaPI0lajPaym2xJ79C7upeuC4dubZP9/pW4oa1ZmbvxuQ4nAz5aS/9F+5iu4ycCiHughRBCaPxqYmp608Y2/0b18WD5KwIxb7/I1SXo+DnikLfRn5sGhHEOz3q8VtWDpHzdjD8l338niUjp0KIwpMiKIEKFrEbjCV6K9pqPbDvepvcuJ7Y0nde28eg1fDkg9VIHBXMy51qsf54NiFzEnkp7jDnLsvIqRDizkkRlGAasz/mkG8wPfQ1au45Uhd2wLZrEqoz79o+ZQw6XuxYMHL65IPV+H7vOdrNSmCKjJwKIe6QFIEX0NXsjSU6Hp9GQ3Dsn05OTCjO9ITr9rGWMTC5ez02jwwion5lPt56kqAvtvFF4iny8p0eSi6E8AZSBF5CMVbE2nM2pq4/gdNG7uoobMmvojquXLdfrQpmPu/VmDVPtKZlQFneXJdCxy8T+WGvjJwKIf6c20WQmprKkCFDCA8PZ/To0Vy9evWmfex2O+PGjSMiIoJ+/fqRkpICwNWrVxk7diy9evWiV69erFixwv1HUMroArpgidqMvsEIHIdnk7OiE/mpv960XzP/snz/SAt+HNgCX4ueMTGH6Pp1Mqtl5FQIcQO3i2DixIkMHjyYuLg4mjZtyowZM27aZ968eZjNZmJjY5kwYQLjx48HYNasWVStWpVly5Yxd+5cpk6dSmZmpvuPopRR9D4Y27yDuccK0BrJW/c38rY+i2rLvmnfkFoViRvWmlm9G2Nzunjsp730W7iL5DMXPZBcCFESuVUEDoeDpKQkwsLCAOjfvz9xcXE37bd+/Xp69+4NQNu2bTl//jypqakEBQUxdOhQAHx9falQoYIUgRu0fsEFi9g1eZ78Yz8WLGJ3culN+2kUhT6N/Nj0VFve7VmP38/nEDV/J0/+so8jWTe/kxNClC5uFUF2djY+Pj7odDoArFYraWlpN+2Xnp6O1Wq9dttqtXLu3Dk6duxI1apVAYiJicFut1O3bl13opR6itaEseXrmMPXopirkLfpSXI3Po4r99xN++q1Gp5oVY2Ep4N55aFabDyeTcicJF6MO8xZGTkVotTS3W6H2NhYpk6det22wMBAFEW5btuNtwFUVb1uu6qqaDT/v3tiY2OZMmUKs2fPvlYqd8rX16dQ+/8vq7Ws28d62l9mt3ZArbeNi9unc2Hbv8hbsZlKIe/j03joTf9trMDUahV5oVt9Jq89wufxx/lpfxpjQx7glS51qWDWF39+L+HN+b05O0j+onTb//tGREQQERFx3TaHw0FwcDBOpxOtVktGRgZ+fn43Hevv7096ejo1a9YEIDMz89p+8+bNY86cOcyZM4cGDRoUOnhW1hVcbkzBWK1lyci4XOjjSoI7yl7rGcyVupG37TkyV48ge+98jMHT0fjU/NPdX+sQyGON/Xh30zGm/fo7M+OP81z7QJ58sComnbb485dg3pzfm7OD5L9bGo1yyxfPbl0a0uv1tGnThpiYGAAWL15MSEjITfuFhoayZMkSAJKTkzEajVStWpU1a9Ywd+5cFi5c6FYJiFvTlKuHuccyjG2n4cxMImdFJ+yHZ6G6/vzvCQIrmJnxx8jpgwHleGtdCh1mJfL93rMycipEKaCobs4SnjlzhldffZWsrCwCAgL48MMPKV++PAsXLiQ9PZ2xY8dis9l444032LdvHwaDgUmTJtGkSRN69+7N+fPn8fX1vXZ/kyZNolmzZnd8fnlHcGdcV05hS3wR59m1aCoHYWr3EZryty7fzSeyeXvDUXadvUyDyhZeD32AHnV8//TyX2F48+8evDu/N2cHyX+3bveOwO0i8DQpgjunqir5xxZh2/4a5F/F0Owl9I3HoGj++rMAVVVZfjiDKRuPcTQ7l+Dq5fln6AO0rV6+2POXFN6c35uzg+S/W0VyaUh4F0VR0D8wEEt0PLrqkdh3TyE3rjvO87tveUyvhn5sfKot03rW42h2DtELdvLEz/v4LVNGToW4n0gRlCIasx+mh+ZgCvkWNTeD3Lge2HZORM3P/ctj9FoNj7eqRsLT7Xj1odpsOpFN6FdJPB97iNRLeX95nBDCe0gRlEK6GlEF7w4eGITjwCd/LGK39ZbHlDFoeb5DIImjghnRujo/7U+j/ZeJvL0+hQt5jmJKLoQoClIEpZRirICp3ceYuv4HXA5yV0djSxyH6rj1t535Wgy83a0uW0YG0auBlc8SThE8M4HPEk6S65BVToXwRlIEpZwuoDOW6M3oGz6D48jX5CzvRP6ZNbc9rmZ5M59GN2Ltk21oXbUc/1p/lA5fJrJwj4ycCuFtpAgEiq4MxtaTMfeMBV0Z8tYPJC9+NKrt/G2PbeLnw3d/a87Pg1rg72PgudjDdPkqibgjmbLKqRBeQopAXKO1tsUSuR5905fIP/4zOcva4zix+I7+h96xZkVihz7InL5NyFdVHv95H70X7CTxtKxyKkRJJ0UgrqNojRhbjMcc8StKmWrYNj9F3sZhuHLO3v5YRSG6gZUNw9vyXlh9TlzMo9eCnQz7z14Oy8ipECWWFIH4U9qKTTCHrcLQ6i2cZ38lZ3kHHL/Pv6N3B3qthmEtq7J1ZDDjQ2oTf/ICnb9K4qlFuzgjI6dClDhSBOIvKRodhsb/wBK5EU3FptgSxpL3a39cl4/f0fFlDFqeax9IwqhgRrauzoLtZ+ggI6dClDhSBOK2NOXqYO6+BGPb93Fm7iBnxUPYD33xl4vY3cjXYuBf3epy+JUu9G5YMHIa9EUCn8rIqRAlghSBuCOKokFf/0ks0fFo/Tti3/4auasicF44dMf3EVjJwr+jCkZO21Yvx9vrj9J+VgILdp8l3+UqwvRCiFuRIhCFoilTDVPnhRg7zMR15Ri5sZ2x730f1Wm/4/to4ufDggHN+WVQSwLKGnkh7jBdvkomVkZOhfAIKQJRaIqioK89gDLRW9HV6IV9z1Ry47rhzNpRqPvpULMCMUMf5Ot+TXCpKk/8vI9eC3aScPpC0QQXQvwpKQLhNsVUGVOnLzGFzke1nSd3ZRi2HW+h5ufc+X0oCpH1rWx4qi3vh9Xn5MU8ei/YxdD/7OVQhoycClEcpAjEXdNVj8ASvRVdncdwHPw3OTGh5KdtLtx9aDQMbVmVbU8HMyGkNttOXaDL10mMjTkkI6dCFDEpAnFPKIZymIKnY+r2C6gu8tb0IS/hRVT7rRexu5FFr2Vs+0ASRrVjVJvq/HwgjfazEpi4LoXsXBk5FaIoSBGIe0pXJQRL1Cb0Df9Ofsq35CzvQP6ZVYW+n0pmPW91rUv8yGD6NvLj88RTBM3cxifbTpAjI6dC3FNSBOKeU3QWjK3fxtwzFsVQnrz1g8jbMgpnTkah76tGeROfRDXi1+FtCK5egckbjtF+VgLzd6fKyKkQ94gUgSgy2sptMEesw9DsFfJPLuH0vBY4jv/s1ohoY6sP8wc0Y/HgllQrZ+LFuN/oPCeZmN8yZORUiLskRSCKlKI1YGj+MuaIdejL1ca2ZSR5Gx7DlZPq1v21r1GBFY+14ut+TQB48pf9RM/fybZTF+5haiFKFykCUSy0FRoRMHAjhgffxnluQ8Eidke+QVULf3nnvyOn659qwwfh9Tl9KY8+3+3isZ/2cjDjShGkF+L+JkUgio2i0WJo9HcsUZvQVmqBLfEF8tb2w3X5qFv3p9NoeKxFVbY+HczroQ+QcPoCXb5KZsyKg5yWkVMh7pgUgSh2mrK1MXVbjDF4Os7zu8lZEYL94Gd3vIjdjSx6Lf9oV5PEUe0YHVSDxQfT6TArgbd+/Z3zMnIqxG1JEQiPUBQFfd1hBYvYVQnFvuMNcleF4bxw0O37rGjW82aXOsQ/HUy/xv7MTD5N8MxtfLxVRk6FuBUpAuFRGktVTKHzMXacjXrlFLmxXbDtebdQi9jdqHo5Ex9HNuTXJ9vQrkYFpmwsGDmdt0tGToX4M1IEwuMURUFfqx+W6Hh0Nfvg2DuN3NguODO339X9NrL6MO/hZiwd0pIa5U28tPI3QuckseKwjJwK8b+kCESJoZh8MXWcianzQlTHJXJXhWPb/k/U/LtbfC64egWWDWnF3P5N0SgKwxfvJ3LeDrbKyKkQwF0UQWpqKkOGDCE8PJzRo0dz9erN/1jtdjvjxo0jIiKCfv36kZKSct3P8/PzGThwID///LO7McR9SFetJ5boLejqDsNxaAY5K0LIP7fxru5TURQi6lVm3fA2fBjegLOXbfT9bhdDftrDARk5FaWc20UwceJEBg8eTFxcHE2bNmXGjBk37TNv3jzMZjOxsbFMmDCB8ePHX/fzzz77jOPHj7sbQdzHFH05TEEfYO6+FBQNeWv7kbftOVT7xbu6X51Gw5AWAWx9Oph/dn6ApNOX6PpVMv9YcZBTF2XkVJRObhWBw+EgKSmJsLAwAPr3709cXNxN+61fv57evXsD0LZtW86fP09qasFflO7YsYNDhw7RpUsXd7OLUkDr3xFL5Eb0jf9B/tEFBYvYnY696/s167X8X3BNEp8J5tngGiw5mE6HLxN4Y+3vZOW4/0G1EN7IrSLIzs7Gx8cHnU4HgNVqJS0t7ab90tPTsVqt125brVbOnTvHlStXmDp1Km+//babsUVpoujMGFu9hTlsFYqxEnkbHiNv8whceYVfxO5GFUx6/tm5DlufDubhxv58uf00wTMT+GjrCa7aZeRUlA662+0QGxvL1KlTr9sWGBiIoijXbbvxNoCqqtdtV1UVjUbDxIkTGTVqFJUrV3Y3N76+Pm4fa7WWdftYT/Pm7HCX+a0hqPUSuZD8PhcSp+BK24hv5w8o02DQnz7/CptrQR0rE85d5rXYg0zdeIy5u1J5s2cDhretgU6rufv8HubN2UHyFyVFdWOOzuFwEBwcTFJSElqtlrNnz/LYY4+xdu3a6/YbOnQoY8eOpU2bNgB0796db775hoEDB+Lr6wvA2bNnsVgsvPDCC9cuI92JrKwruFyFHwG0WsuSkXG50MeVBN6cHe5tftfFQ+RtG4srMxlt1R4Ygz5AU6baPblvgMTTF3l7fQqJZy5Rp5KZCSEP8ETH2mRmeucHy/Lc8SxP59dolFu+eHbr0pBer6dNmzbExMQAsHjxYkJCQm7aLzQ0lCVLlgCQnJyM0WikWrVqbN68mSVLlrBkyRK6du3KmDFjClUCQmjKN8TcIwZD6yk407YULGL321duLWL3Z4Kql2fpkFZ8078pOkXhqcX7af/JZraczL4n9y9ESeL21NCbb77JokWLiIyMJDk5meeeew6AhQsX8vHHHwMF7wjsdjtRUVFMnjyZadOm3ZPQQsAfi9g1HIUlejPayq2xJY0jd00fXJdSbn/wndy/ohBerzLrhrflo4gGpF7Ko//C3Qz+cQ/7073znYEQf8atS0MlgVwa8j5FmV9VVfKPfodt++vgsmNo9gr6Rn9H0dz2Y7A75lPBwrsrD/Hx1pNcsuUzoIk/Lz9Ui5rlzffsHEVFnjue5en8RXJpSIiSRlEU9HWGFCxiF9AV+66J5K7siTN73z07h1mv5dn/GTlddjiDjl8m8k8ZORVeTopA3Fc0lgBMId9i6vQVak4qubHdsO2eguq03bNzXBs5HRnEgCb+zP5j5HR6vIycCu8kRSDuO4qioAvsU7CIXa2Hcez7gJyYzjgzku7peaqWMzE9oiEbhrelU2BF3tl0jHazEvhm5xkcTlnlVHgPKQJx31KMlTB1mIGp8w+Qf5XcVRHYkiegOu7tB731K5dhbv+mLB/SitoVzby86gghc5JYdihdVjkVXkGKQNz3dNW6Y4negr7+cByHZ5Kz4iHyz6675+dpW708Swa35NuHm6LXKoxYcoCIeTvYfEJGTkXJJkUgSgVFXxZj22mYeywHjZ68XweQt20Mqu3CvT2PohBWtzLrnmzLx5ENSL9i5+HvdzNokYycipJLikCUKlq/9liiNqJvPJb8o98XLGJ3avm9P49G4dFmAcQ/HcRbXeqw4+wlun2dzN+XHeDEhdx7fj4h7oYUgSh1FK0JY6s3MIevRjH7kbfxcfI2DceVm37Pz2XSaRkdVIPEUcH8X7uarPgtk45fJvL6miNkysipKCGkCESppa3UAnP4agwtXiP/dCw5y9vjOPp9kXzAW96k5/XQB9j2dDCPNK3CnB1nCJ6ZwIfxx2XkVHicFIEo1RSNHkPTF7BEbkBTrj62rc+St+4RXFdOFcn5Asoa+TCiARuGtyWkVkXe3XSc4FnbmCsjp8KDpAiEADTl62PuuQJDm3dwZiSQs6Ij9sOz79kidjeqX7kMX/dryvLHWlGnooVXVh3hoTlJLDkoI6ei+EkRCPEHRdFgaDASS9RmtNYg7MmvkLu6F65LR4rsnG2rlWfx4JbMH9AMo1bD00sPEP7tDjbJyKkoRlIEQtxA41MTU5cfMbb/FNfFQ+SsCMW+/yNUp6NIzqcoCj3q+PLrk234JLIhGVftDPh+N48u2s2+NO9daE14DykCIf6EoijoHxhUsIhdtZ7Yd71N6vcdcZ7fU2Tn1GoUBjarQvzTQUzsUoddZy/Tbe52Ri87wHEZORVFSIpAiFvQmP0xh8zF9NDXOK+eJTeuO7Zdk1CdeUV2TpNOyzNBNUgYFcyYdjWJ/S2TTl8m8pqMnIoiIkUgxB3Q1exNtWG70dV+BMf+6eTEhOJMTyjSc5Y36Xntj5HTR5tV4esdZwiamcAHW45z1Z5fpOcWpYsUgRB3SGuqhKn9p5i6/gROG7mro7AlvYLqKNrr+FXKGnk/vAEbnmpL51oVmbb5OEEzE/h6h4ycintDikCIQtIFdMEStRl9g5E4fptDzvJO5Kf+WuTnredbhq/6NWXFY62o52vh1dUFI6eLD6bjkpFTcRekCIRwg6L3wdhmKuYeK0BnJm/d38jb+iyqrejHPttUK88vg1qyYEAzTDoNo5YeIPzb7Ww8LiOnwj1SBELcBa1fMJbI9eibvED+sR8LFrE7ubTIz6soCt3r+LL2iTZ8GtWQrBwHf/thN4/8sJs952TkVBSOFIEQd0nRmjC2fA1z+FoUcxXyNj1J7sbHceWeK/JzazUKf2tahS0jg5jYtQ57zl2mxzfbeWapjJyKOydFIMQ9oq3UrGARu5Zv4DyzmpzlHXCkLCiWJSNMOi3PtK1B4jPtGNu+JnFHCkZOJ6w5QsZVGTkVtyZFIMQ9pGh0GJqMxRK1AU35xti2jSHv1wG4rpwslvOXM+qYEFIwcjqoeRXm7jhD8KwEJq46zBWbjJyKPydFIEQR0JSrh7nHUoxtp+HMTCJnRSfsh2aiuopnyekqZY28F9aAjU8F0bV2JSau+o3gWQnM2X4au4ycihtIEQhRRBRFg77+UwXLVFjbYd8+gdzV0bguHi62DHV9Lczu24St/+hEfV8LE9b8TqfZifxyIE1GTsU1UgRCFDFNmeqYuvyAsf0MXJeOkBPTGfu+D1BdRbOI3Z8JDqzIz4Na8t2AZpTRa3lm2UHCvtnOhuPniy2DKLmkCIQoBgWL2A3EEh2Prnok9t1TyI3rjjNrV7Fm6FbHl7VPtuGz6IZk5zp45Ic9/O373eyWkdNSTYpAiGKkMfthemgOppBvUXMzyF3ZE9vOiaj5xTfqqVEUBjSpwpaRwfyrax32pV+m5zfbGbX0AMezZeS0NHK7CFJTUxkyZAjh4eGMHj2aq1ev3rSP3W5n3LhxRERE0K9fP1JSUgBQVZXPPvuMvn37EhYWxuLFi91+AEJ4I12NqIJ3Bw8MwnHgk4JF7NLiizWDUadhVNsaJIxqx/PtA1n5eyYdZycyfvVvpMvIaanidhFMnDiRwYMHExcXR9OmTZkxY8ZN+8ybNw+z2UxsbCwTJkxg/PjxACxdupT4+HgWLVrE/PnzmTZtGpcuXXL/UQjhhRRjBUztPsbU7WdQ88ld0wtb4jhUR/H+Wyhn1PFqSG0Sng5mSPMAvtmZSvDMbby3+ZiMnJYSbhWBw+EgKSmJsLAwAPr3709cXNxN+61fv57evXsD0LZtW86fP09qaiqxsbEMHz4cg8GA1Wrlu+++w2Qy3cXDEMJ76aqEYonahL7hMziOfF2wiN2ZNcWew9/HyLSw+mwaEUT3B3x5f8sJgmYlMFtGTu97bhVBdnY2Pj4+6HQ6AKxWK2lpaTftl56ejtVqvXbbarVy7tw5Tpw4QUpKCsOGDaNfv34cOHAAg8Hg5kMQwvspujIYW0/GHBaLovchb/1A8uJHo9qKf6qnTiULX/ZtQuzQB2lYuQyv/TFy+rOMnN63dLfbITY2lqlTp163LTAwEEVRrtt2420o+Czgf7erqopGo8HpdHL48GHmzJlDZmYmgwYNonHjxtSqVeuOg/v6+tzxvjeyWsu6fayneXN2kPy3P0FX1HrJXEiayoWkabjOrcO3y0eUqTfgT/+NFequC5k9zFqWns2rsuq3DF5dcZDRyw4ya8cZpkY2okd9613nKSx57hSd2xZBREQEERER121zOBwEBwfjdDrRarVkZGTg5+d307H+/v6kp6dTs2ZNADIzM/Hz86Ny5cqEh4ej1+sJCAigRYsWHDhwoFBFkJV1BZer8K9OrNayZGR456icN2cHyV8odV/E7BuObdsYMmKGcL76fIxt30NjCXDr7u4m+4OVzMQ91oqfD6TzzqZjhH+ZwEOBFXg99AFaBpRz6z4LS547d0ejUW754tmtS0N6vZ42bdoQExMDwOLFiwkJCblpv9DQUJYsWQJAcnIyRqORqlWr0qVLF2JjY1FVlezsbPbs2UOjRo3ciSLEfUtbsQnmsJUYWk3EeXZdwSJ2v88vlkXsblQwcurPlhFBTOpWlwPpVwn7dgcjl+znWHZOsecR95aiuvmsOnPmDK+++ipZWVkEBATw4YcfUr58eRYuXEh6ejpjx47FZrPxxhtvsG/fPgwGA5MmTaJJkyY4HA7ee+89tmzZgtPp5KmnnuJvf/tboc4v7wi8j+R3n+vyUfK2PYcrfQta/4cwBn+EpmytOz7+Xme/bMtnRuIpvkg6hd2pMrRFAC90CMTPx3jPzvG/5Llzd273jsDtIvA0KQLvI/nvjqq6yP/9W2w73gTVhaHla+jrj0TRaG97bFFlT79i48P4E8zbfRaDVuGZtjX4e1ANyhpve9W5UDz9u79bns5fJJeGhBDFT1E06Os9gaVXPFr/Tti3v0buqgicFw55LJOfj5F3etZn01Nt6V7Hlw/jTxA8M4Evk09jy5eRU28hRSCEl9FYqmHq/B3GDjNxXTlGbmxn7HvfQ3V67q+BH6hk4cs+TVg57EEa+ZXh9bUFI6c/7ZeRU28gRSCEF1IUBX3tAZSJ3oquRm/se94hN64bzqwdHs3VMqAcPw1swQ+PNKecUcezyw/SY+521h0975EPucWdkSIQwosppsqYOs3CFLoA1ZZN7sowbDveRM333CSPoih0rl2J1U+05vNejbhky+fRH/cw4Ifd7DwrS8mURFIEQtwHdNXDCxaxqzMUx8FPyYkJJT9ts0czaRSF/o392TIyiMnd63Iw4yrh3+5g5OL9HD0vI6cliRSBEPcJxVAOU/CHmLotBlUlb00f8hJeRLV79lW4QathROvqJD4dzEsdA1lzNItOsxN5ZdVvpF+xeTSbKCBFIMR9RlflISxRG9E3epb8lG/JWd6BnGMxno6Fj1HHuE61SRjVjsdbVWX+7rMEzUrgnY3HuCyrnHqUFIEQ9yFFZ8H44L8w94xDMVQgbUlf8raMQs3L9HQ0/MoYmNqjPptHtCWsbmWmby0YOZ0lI6ceI0UgxH1MW7k15ohfqdDun+SfXMLV5R1wHP9PiZjgqV3RwszejVn1eGua+Pnwz7W/03F2Ij/tPycjp8VMikCI+5yiNVCx3T8xR6xD4xOIbcvT5G0YgivnjKejAdCiSll+fLQFix5pTgWTjmeXH6L73GTWpmSViMIqDaQIhCgltBUaYe4Zh+HBSTjPbSRneUccR75BVUvG5ZjQ2pVY9XhrvujViCt2J4N/2kv/73ezI1VGTouaFIEQpYii0WJoNBpL1Ca0lVpgS3yBvLX9cF0+6uloQMHIab/G/mweEcSU7nU5nHmViHk7eOTbZFJk5LTISBEIUQppytbG1G0xxuCPcJ7fTc6KEOwHP0N1OT0dDSgYOX3qj5HTcR1rEXc4nYdmJzJu5WHSZOT0npMiEKKUUhQFfd2hWKLj0VYJxb7jDXJXheHMPuDpaNf4GHW81KkWR17txuOtqvHdnnMEz0pg6sajXJKR03tGikCIUk5jqYopdD7GjrNRr5wiN7YLtj3voDpLzitv/7JGpvaox5YRQYTXrcxHW08SPHMbXySdkpHTe0CKQAhR8O6gVr+CZSoC++HY+x65sV1xZiZ7Otp1alU080Xvxqx+vDXN/Mvy5q8pdPwygR/3ncPpxveTiAJSBEKIaxSTL6aOX2DqvBDVcYncleHYtr+Omn/V09Gu07xKWRYNbMGigc2pZNHzfysKRk7XyMipW6QIhBA30VXriSV6C7p6T+A49Dk5K0LIP7fR07FuElqrEnHDWjOzd2NyHE6G/LSX/gt3sV1GTgtFikAI8acUfTlMQe9j7r4UFA15a/uRt+05VPtFT0e7jkZR6NvIj00jgninRz1+y8ohct4OnvplH79nycjpnZAiEELckta/I5bIjegb/4P8owvIWd6B/NOxno51E4NWw5MPViNxVDAvd6rFuuPZhMxJ5KW4w5y7XHI++C6JpAiEELel6MwYW72FOWwVitGXvA2Pkbd5BK68DE9Hu0kZg44XO9Yi4elgnnywGt/vPUe7WQlMkZHTvyRFIIS4Y1rfVpgj1mJoPp78UyvIWdYex7FFJfIDWmsZA5O712PzyCAi6lfm460nCfpiG18kniIvv2T84VxJIUUghCgURaPH0OwlLJHr0JSrgy1+NHnrB+G6WjIWsbtRrQpmPu/VmDVPtKZlQFneXJdCxy8T+WGvjJz+lxSBEMItmvINMfeIwdB6Cs60LeQs74Djt69KzCJ2N2rmX5bvH2nBjwNb4GvRMybmEF2/Tma1jJxKEQgh3KdotBgajsISvRlt5dbYksaRu6YPrkspno72l0JqVSRuWGtm9W6MzenisZ/20m/hLpLPlKxpqOIkRSCEuGsan0BMXf+Dsd0nuLL3kRMTgn3/J6iukvnhrEZR6NPIj01PteXdnvX4/XwOUfN38uQv+ziSVbL+eK44SBEIIe4JRVHQ1xlSsIhdQFfsuyaSu7Inzux9no72l/RaDU+0qkbC08G88lAtNh7PJmROEi/GHeZsKRo5lSIQQtxTGksAppBvMT30NWpOKrmx3bDtnlKiFrG7URmDjhc61CJhVDBPPViNH/4YOZ204SgX8xyejlfkpAiEEPecoijoavYuWMSu1sM49n1ATkxnnBlJno52S5UtBiZ1r8eWkUFE1a/Mp9tOEjQzgc/v85FTt4sgNTWVIUOGEB4ezujRo7l69ebrana7nXHjxhEREUG/fv1ISfn/HyBNmTKFqKgooqOjWb58ubsxhBAlmGKshKnDDExdFkF+DrmrIrAlT0B1XPF0tFsKrGBmxh8jpw8GlOOtdSl0mJXI93vP3pcjp24XwcSJExk8eDBxcXE0bdqUGTNm3LTPvHnzMJvNxMbGMmHCBMaPHw/A1q1b2bNnD0uXLmXu3LlMnDiR3Nxc9x+FEKJE01XthiV6M/r6w3EcnknOiofIP7vO07Fuq6l/WRY+0pz/PNoCq4+BsTGH6fJ1Eqt+z7yvRk7dKgKHw0FSUhJhYWEA9O/fn7i4uJv2W79+Pb179wagbdu2nD9/ntTUVJxOJzabjfz8fHJzczEYDHfxEIQQ3kDRl8XYdhrmHstBoyfv1wHkbRuDarvg6Wi31SmwInFDH2R2n8Y4nCpD/7OPPt/tIun0/TFyqnPnoOzsbHx8fNDpCg63Wq2kpaXdtF96ejpWq/XabavVyrlz5+jUqROLFi0iJCSEnJwcXnrpJcxmc6Ey+Pr6uBP9jxxl3T7W07w5O0h+Tyox2a09cTXYyYWESVxM/gD17Fp8u35Cmbp9b31YCcg/3K8cQzvUZk7CSSau/o3oBTvp27QKkyMa0sj/1vlKQv6/ctsiiI2NZerUqddtCwwMRFGU67bdeBtAVdXrtquqikaj4YcffkCr1bJ582YuXLjAsGHDaNGiBS1btrzj4FlZV3C5ca3Oai1LRsblQh9XEnhzdpD8nlQis9d/BXPlcGzbxpK+/BG0NXtjbPMOGrP/TbuWtPwP1/MlPDCIWcmn+TThJEv3n+PRZlUY17EWVcuZbtrf0/k1GuWWL55vWwQRERFERERct83hcBAcHIzT6USr1ZKRkYGfn99Nx/r7+5Oenk7NmjUByMzMxM/PjxkzZjBo0CD0ej1Wq5XOnTuTnJxcqCIQQng/baUWmMNX4zjwKfa975FzbiPG1pPR1R74py8uS5IyBi3PdwhkWMsAPtp6krk7z/DzgXRGtK7GP9rVpIJJ7+mId8ytzwj0ej1t2rQhJiYGgMWLFxMSEnLTfqGhoSxZsgSA5ORkjEYjVatWpWHDhqxZswaAnJwctm3bRtOmTd19DEIIL6Zo9BiaPo8lcj2acvWxbX2WvHWP4LpyytPR7oivxcDb3eqyZWQQvRpY+SzhFMEzE/gs4SS5Du8YOVVUNz/6PnPmDK+++ipZWVkEBATw4YcfUr58eRYuXEh6ejpjx47FZrPxxhtvsG/fPgwGA5MmTaJJkybk5OQwceJE9uzZg1arZcCAATzxxBOFOr9cGvI+kt9zvCW7qrpw/DYH+663ATC0fAN9/eH4+ZX3ivwA+9OvMHnDUdYePU/VskZe7lSLZ7vU43yW50Zmb3dpyO0i8DQpAu8j+T3H27K7rpzClvgCzrO/orG2IyDiSy46q3o6VqFsOZnN2+uPsvPsZZr4l+XljoGE1fX1yCWv2xWB/GWxEKLE0fjUwNRlEcb2n+K6eIjUBW2w75uO6vKe5R461qxI7NAHmdO3CQ6Xi8d/3kfvBTtJLIEjp1IEQogSSVEU9A8MwhIdj/mBKOy7J5Eb1xPn+T2ejnbHFEUhuoGVvS915r2w+py4mEevBTsZ9p+9HM4sOaucShEIIUo0jdkf/6jvMT00FzX3HLlx3bHtehvVmefpaHdMr9UwrGVVto4MZnxIbeJPXqDzV0k8F3OI1EuefxxSBEIIr6Cr2QtL9FZ0tQfi2P8ROTGhONMTPB2rUMoYtDzXPpCEUcGMbF2d/xxIo/2Xiby9PoULHlzlVIpACOE1FGMFTO3/janrT+C0kbs6ClvSK6gO7/kgHApGTv/VrS7xI4Pp3bBg5DToiwQ+9dDIqRSBEMLr6AK6YInajL7BSBy/zSFneSfyU3/1dKxCq1HexL+jGrH2yTa0rV6Ot9cfpf2sBBbsPku+q/i++1mKQAjhlRS9D8Y2UzH3jAGdmbx1fyMv/u+otmxPRyu0Jn4+LBjQnF8GtSSgrJEX4g7T5atkYo8UzyqnUgRCCK+mtQZhiVyPvskL5B//DznL25N/cqmnY7mlQ80KxAx9kK/6NsGpqjzx8z56LdhJwukLRXpeKQIhhNdTtCaMLV/DHL4GxVKVvE1PkrvxcVy55zwdrdAURSGqgZWNT7Xl/bD6nLyYR+8Fuxj6n70cySqakVMpAiHEfUNbqRnmsFUYWr6B88xqcpZ3wJGywCu/REan0TC0ZVW2PR3MhJDabDt1gRfjfiuacxXJvQohhIcoGh2GJmPR1Ygib9tz2LaNIf/4zxiDp6PxqenpeIVm0WsZ2z6QJ1pVxZZfNB8gyzsCIcR9SVOuLuYeSzG2fQ9nZhI5KzphPzQT1eUdK4LeqLxJj5+PsUjuW4pACHHfUhQN+vrDsUTHo/Vrj337BHJXR+G6eNjT0UoUKQIhxH1PU6Y6ps7fY+zwOa5Lv5MT0xn7vg+8ahG7oiRFIIQoFRRFQV/7ESy9tqKrHol99xRyY7vhzNrl6WgeJ0UghChVNCYrpofmYAr5FtWWSe7Knth2TkTNz/V0NI+RIhBClEq6GlEFi9g9MAjHgU8KFrFLi/d0LI+QIhBClFqKoTymdh9j6vYzqPnkrulFXuJLqI5Lno5WrKQIhBClnq5KKJaoTegbjib/yNyCRezOrPZ0rGIjRSCEEICiK4Ox9STMYbEoeh/y1j9K3pZnUPOyPB2tyEkRCCHE/9BWbos5Yh36ZuPIP/FLwTIVJxZ75TIVd0qKQAghbqBojRibv4o54leUMtWxbX6KvI1DceWc9XS0IiFFIIQQf0FbsQnmsJUYWk3EeXZdwbuD3+ffd+8OpAiEEOIWFI0OQ+P/wxK1CU3FZtgSxpK3th+uy8c9He2ekSIQQog7oCn7AObuizEGfYgzayc5Kx7CfvBzr13E7n9JEQghxB1SFA36eo9j6RWP1r8T9h2vk7sqAueFQ56OdlekCIQQopA0lmqYOn+HseMsXFeOkxvbGfve91Cddk9Hc4sUgRBCuEFRFPS1HqZMdDy6Gr2x73mH3LhuOLN2eDpaobldBKmpqQwZMoTw8HBGjx7N1at//V2aW7Zs4fHHH792W1VV3n33XcLDw4mMjGT79u3uxhBCCI9STJUxdZqFKXQBqi2b3JVh2Ha8iZqf4+lod8ztIpg4cSKDBw8mLi6Opk2bMmPGjJv2cblcfPXVV7zwwgu4XP//K9ZWrlxJSkoKMTExfPbZZ4wfP578/Hx3owghhMfpqodjiY5HV2cYjoOfkhMTSn7aZk/HuiNuFYHD4SApKYmwsDAA+vfvT1xc3E37paSkkJKSwttvv33d9g0bNhAZGYlGo6F27doEBASwc+dOd6IIIUSJoRjKYQr+AFO3xaCq5K3pQ17Ci7hsFz0d7Zbc+vL67OxsfHx80OkKDrdaraSlpd20X7169Zg8eTIJCQnXbU9PT8fPz+/abavVyrlz5wqVwdfXx43k/z1fWbeP9TRvzg6S35O8OTt4WX5rJK6Gnbmw7V9c3PERp8+tpnLXT7E8EOXpZH/qtkUQGxvL1KlTr9sWGBiIoijXbbvx9q24XK7r9ldVFY2mcG9OsrKu4HIV/q/7rNayZGRcLvRxJYE3ZwfJ70nenB28OH/D1zBXDic/+XnSlvZDF/gwxjZTUEyVizWGRqPc8sXzbYsgIiKCiIiI67Y5HA6Cg4NxOp1otVoyMjKue4V/O1WqVCE9Pf3a7czMzEIdL4QQ3kJbuTX+gxNI3TAJ+74PyD+3HmObqegC+xfqBXRRcuszAr1eT5s2bYiJiQFg8eLFhISE3PHxISEhLFu2DKfTyYkTJzh+/DjNmjVzJ4oQQpR4itaAodk4zBHr0PgEYtvyNHkbhuDKOePpaMBdTA29+eabLFq0iMjISJKTk3nuuecAWLhwIR9//PEtjw0PD6devXr07t2bv//970yePBmTyeRuFCGE8AraCo0w94zD8OAknOc2krO8I44j36CqrtsfXIQU1UuX0ZPPCLyP5Pccb84O92d+1+Xj2BKew5m2Ca1/J4zB09GUfaBIzn+7zwjkL4uFEMIDNGVrYer2C8bgj3Ce312wiN2BT1Fdxf83VVIEQgjhIYqioK87FEt0PNqAzth3vknuqnCc2QeKNYcUgRBCeJjGUhVTyHyMHWejXjlFbmwXbHveQXXaiuf8xXIWIYQQt1SwiF2/gmUqAvvh2PseubFdcWYmF/m5pQiEEKIEUUy+mDp+ganz96iOS+SuDMe2/XXU/L9e2PNuSREIIUQJpKvWA0v0FnT1nsBx6HNyVoTgTN9aJOeSIhBCiBJK0ZfDFPQ+5u7LQNFi2zW5SM7j1qJzQgghio/WvwOW6HhwFc03oEkRCCGEF1A0OtAUzf+y5dKQEEKUclIEQghRykkRCCFEKSdFIIQQpZwUgRBClHJSBEIIUcp57fioRuP+V7zdzbGe5s3ZQfJ7kjdnB8lflOf22i+mEUIIcW/IpSEhhCjlpAiEEKKUkyIQQohSTopACCFKOSkCIYQo5aQIhBCilJMiEEKIUk6KQAghSjkpAiGEKOVKTREsW7aMyMhIevbsyYIFCzwd5y9duXKF6OhoTp8+DUB8fDy9evWiZ8+eTJ8+/dp+Bw8epH///oSFhfHaa6+Rn5/vqcjXfPrpp0RFRREVFcW0adMA78r/8ccfExkZSVRUFF9//TXgXfkB3n33XV599VXAu7IPHTqUqKgo+vTpQ58+fdi9e7dX5f/111/p378/ERERTJo0CfCu3z9qKXDu3Dm1S5cuanZ2tnr16lW1V69e6pEjRzwd6ya7du1So6Oj1SZNmqinTp1Sc3Nz1dDQUPXkyZOqw+FQhw8frq5fv15VVVWNiopSd+7cqaqqqo4fP15dsGCBB5Or6pYtW9SBAweqNptNtdvt6rBhw9Rly5Z5Tf6EhAT10UcfVR0Oh5qbm6t26dJFPXjwoNfkV1VVjY+PV4ODg9VXXnnFq547LpdL7dSpk+pwOK5t86b8J0+eVDt16qSePXtWtdvt6qBBg9T169d7TX5VVdVS8Y4gPj6edu3aUaFCBSwWC2FhYcTFxXk61k0WLVrEm2++iZ+fHwB79uwhMDCQGjVqoNPp6NWrF3FxcZw5c4a8vDxatmwJQP/+/T3+eKxWK6+++ioGgwG9Xk+dOnU4fvy41+QPCgri22+/RafTkZWVhdPp5NKlS16T/8KFC0yfPp1nnnkG8K7nztGjRwEYPnw4vXv3Zv78+V6Vf/Xq1URGRlKlShX0ej3Tp0/HbDZ7TX4oJZeG0tPTsVqt1277+fmRlpbmwUR/bvLkybRp0+ba7b/KfeN2q9Xq8cdTr169a0/u48ePExsbi6IoXpMfQK/X88knnxAVFUX79u296vf/xhtv8Pzzz1OuXDnAu547ly5don379nz22WfMnTuX77//ntTUVK/Jf+LECZxOJ8888wx9+vThu+++86rfP5SSInC5XCjK/1+GVVXV626XVH+VuyQ/niNHjjB8+HBefvllatSo4XX5x4wZw9atWzl79izHjx/3ivw//vgjAQEBtG/f/to2b3rutGrVimnTplG2bFkqVarEgAED+OSTT7wmv9PpZOvWrUyZMoUffviBPXv2cOrUKa/JD178fQSFUaVKFZKTk6/dzsjIuHb5pSSrUqUKGRkZ127/N/eN2zMzM0vE49m+fTtjxoxhwoQJREVFkZiY6DX5U1JSsNvtNGrUCLPZTM+ePYmLi0Or1V7bp6Tmj4mJISMjgz59+nDx4kVycnI4c+aMV2QHSE5OxuFwXCsyVVWpVq2a1zx3KleuTPv27alUqRIA3bt395rnzn+VincEHTp0YOvWrZw/f57c3FxWrVpFSEiIp2PdVosWLTh27Ni1t57Lly8nJCSEatWqYTQa2b59OwBLlizx+OM5e/Yszz77LO+//z5RUVGAd+U/ffo0r7/+Ona7Hbvdztq1a3n00Ue9Iv/XX3/N8uXLWbJkCWPGjKFr167Mnj3bK7IDXL58mWnTpmGz2bhy5Qq//PILL7zwgtfk79KlC5s3b+bSpUs4nU42bdpEeHi41+SHUvKOwN/fn+eff55hw4bhcDgYMGAAzZs393Ss2zIajbzzzjv84x//wGazERoaSnh4OADvv/8+r7/+OleuXKFJkyYMGzbMo1nnzJmDzWbjnXfeubbt0Ucf9Zr8oaGh7Nmzh759+6LVaunZsydRUVFUqlTJK/LfyJueO126dGH37t307dsXl8vF4MGDadWqldfkb9GiBSNGjGDw4ME4HA46duzIoEGDeOCBB7wiP8g3lAkhRKlXKi4NCSGE+GtSBEIIUcpJEQghRCknRSCEEKWcFIEQQpRyUgRCCFHKSREIIUQpJ0UghBCl3P8DV4nstfI3GqsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(s3e)\n",
    "plt.plot(dh1.scsf.beta_value * np.linspace(0, len(s3e) / 365, len(s3e)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

